Global Properties of Supersymmetric Theories and the Lens Space

We compute the supersymmetric partition function on L(r,1)xS^1, the lens space index, for 4d gauge theories related by supersymmetric dualities and involving non simply-connected groups. This computation is sensitive to the global properties of the underlying gauge group and to discrete theta angle parameters and thus distinguishes versions of dualities differing by such. We explicitly discuss N=1 so(N_c) Seiberg dualities and N=4 su(N_c) S-dualities.

==> anc/lensindex.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    419723,      11842]
NotebookOptionsPosition[    403997,      11353]
NotebookOutlinePosition[    404432,      11370]
CellTagsIndexPosition[    404389,      11367]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "        Global properties of supersymmetric theories\n                      \
      and the lens space:\n                          sample computations\n    \
              \n               ",
 StyleBox["Shlomo S. Razamat",
  FontColor->RGBColor[0.6, 0.4, 0.2]],
 " ",
 StyleBox["and",
  FontColor->RGBColor[0.6, 0.4, 0.2]],
 " ",
 StyleBox["Brian Willett ",
  FontColor->RGBColor[0.6, 0.4, 0.2]],
 "\n       "
}], "Title",
 CellChangeTimes->{{3.58231475366226*^9, 3.582314768686393*^9}, {
  3.582315994219907*^9, 3.582316091709057*^9}, {3.582367436283682*^9, 
  3.582367448086096*^9}, {3.582373197225268*^9, 3.5823732033248987`*^9}, {
  3.582373257399642*^9, 3.582373264369233*^9}, {3.58237405765016*^9, 
  3.582374060210898*^9}}],

Cell[TextData[{
 "This notebook contains sample computations of lens space indices. Computed \
here are lens indices of N=1 supersymmetric theories with gauge groups based \
on Lie algebra ",
 Cell[BoxData[
  FormBox[
   RowBox[{"so", "(", 
    SubscriptBox["N", "c"], ")"}], TraditionalForm]]],
 " and N=4 theories with gauge groups base on Lie algebra ",
 Cell[BoxData[
  FormBox[
   RowBox[{"su", "(", 
    SubscriptBox["N", "c"], ")"}], TraditionalForm]]],
 ".\n\nThe file is organized as follows. Section 0 contains basic definitions \
and auxiliary constructs used throughout the notebook. Section 1 contains \
definitions of functions computing the index of theories with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"so", "(", 
    SubscriptBox["N", "c"], ")"}], TraditionalForm]]],
 " Lie algebra, and section 2 with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"su", "(", 
    SubscriptBox["N", "c"], ")"}], TraditionalForm]]],
 " Lie algebra. Sections 3 and 4 give examples of N=1 ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"so", "(", 
     SubscriptBox["N", "c"], ")"}], " ", "and", " "}], TraditionalForm]]],
 "N=4 ",
 Cell[BoxData[
  FormBox[
   RowBox[{"su", "(", 
    SubscriptBox["N", "c"], ")"}], TraditionalForm]]],
 " dualities respectively. To compute the lens index of a theory one has to \
run sections 0-2. Running some of the examples in sections 3 and 4 is time \
consuming: typical run time ranges from several seconds to a couple of hours \
depending on the ranks of the gauge groups involved and the desired order to \
which the indices are expanded.\n\nWhere appropriate the relevant equations \
in the bulk of the paper are cited.  "
}], "Text",
 CellChangeTimes->{{3.5823147782007093`*^9, 3.582314965185671*^9}, {
   3.582315073952806*^9, 3.582315107248268*^9}, {3.582315143102236*^9, 
   3.58231514448564*^9}, {3.5823657445110693`*^9, 3.5823658719457693`*^9}, {
   3.5823659533152847`*^9, 3.5823659794979267`*^9}, {3.582366033108368*^9, 
   3.582366035712524*^9}, 3.582366315324379*^9, {3.5824511669380493`*^9, 
   3.5824511678739233`*^9}, {3.582451312528223*^9, 3.582451635719007*^9}, 
   3.582453556204582*^9, {3.582499762729248*^9, 3.582499831027383*^9}}],

Cell[CellGroupData[{

Cell["0. Basic definitions", "Section",
 CellChangeTimes->{{3.58136885725743*^9, 3.581368876738262*^9}, {
  3.582314920488624*^9, 3.582314926481208*^9}}],

Cell[TextData[{
 "Throughout this notebook the set of N=1 fugacities we use are t and y, \
which are related to p and q of the bulk of the paper in the usual way,\n\n   \
  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"p", "=", 
     RowBox[{
      SuperscriptBox["t", "3"], "y"}]}], ",", "       ", 
    RowBox[{"q", "=", 
     RowBox[{
      SuperscriptBox["t", "3"], "/", 
      RowBox[{"y", "."}]}]}]}], TraditionalForm]]],
 "\n     \nThe final results are written in p and q. For the additional \
fugacities of N=4 we use the symbols ``v\[CloseCurlyQuote]\[CloseCurlyQuote] \
and ``w\[CloseCurlyQuote]\[CloseCurlyQuote]  as in [arXiv:",
 "0510251,",
 "0910.2225] ."
}], "Text",
 CellChangeTimes->{{3.582363145132023*^9, 3.582363303823387*^9}, {
  3.5823633455195093`*^9, 3.5823633526057787`*^9}, {3.582546367077606*^9, 
  3.582546396696617*^9}, {3.5825464458737907`*^9, 3.5825464471742287`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "the", " ", "plethystic", " ", "log", " ", "of", " ", "the", " ", "index", 
    " ", "of", " ", "the", " ", "N"}], "=", 
   RowBox[{"1", " ", "vector", " ", "multiplet"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5823667577084713`*^9, 3.5823667980545177`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fvecn1", "[", 
   RowBox[{"z_", ",", "m_", ",", "t_", ",", "y_", ",", "r_", ",", "ord_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "n"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"Mod", "[", 
          RowBox[{"m", ",", "r"}], "]"}], "]"}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["t", 
           RowBox[{"3", "n", " ", 
            RowBox[{"Mod", "[", 
             RowBox[{"m", ",", "r"}], "]"}]}]], 
          SuperscriptBox["y", 
           RowBox[{"n", " ", 
            RowBox[{"Mod", "[", 
             RowBox[{"m", ",", "r"}], "]"}]}]]}], 
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["t", 
            RowBox[{"3", "n", " ", "r"}]], 
           SuperscriptBox["y", 
            RowBox[{"n", " ", "r"}]]}]}]]}], ")"}], 
      SuperscriptBox["z", "n"]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{"Floor", "[", 
        RowBox[{"ord", "/", 
         RowBox[{"(", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"m", "-", "1"}], ",", "r"}], "]"}], "+", "1"}], 
            ")"}]}], ")"}]}], "]"}]}], "}"}]}], "]"}], "-", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "n"], 
      FractionBox[
       RowBox[{
        SuperscriptBox["t", 
         RowBox[{"3", "n", " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{"m", ",", "r"}], "]"}]}], ")"}]}]], 
        SuperscriptBox["y", 
         RowBox[{
          RowBox[{"-", "n"}], 
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{"m", ",", "r"}], "]"}]}], ")"}]}]]}], 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["t", 
          RowBox[{"3", "n", " ", "r"}]], 
         SuperscriptBox["y", 
          RowBox[{
           RowBox[{"-", "n"}], " ", "r"}]]}]}]], 
      SuperscriptBox["z", "n"]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{"Floor", "[", 
        RowBox[{"ord", "/", 
         RowBox[{"(", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"r", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{"m", ",", "r"}], "]"}]}], ")"}]}], ")"}]}], "]"}]}], 
      "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5732089120906343`*^9, 3.5732089139788227`*^9}, {
   3.573208980333458*^9, 3.5732090293183556`*^9}, {3.5732099729297075`*^9, 
   3.5732099732797422`*^9}, 3.573253600306319*^9, {3.57342996339349*^9, 
   3.573429969528508*^9}, {3.5741609590064287`*^9, 3.574160966410428*^9}, {
   3.5741612257684283`*^9, 3.5741612635604286`*^9}, {3.5744356286368046`*^9, 
   3.574435696632805*^9}, {3.574435738453805*^9, 3.574435759210805*^9}, {
   3.574446824573805*^9, 3.5744468267168045`*^9}, {3.5789612164087553`*^9, 
   3.57896122585054*^9}, {3.579704349171625*^9, 3.579704490514402*^9}, {
   3.579704688090765*^9, 3.579704712962639*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "the", " ", "plethystic", " ", "log", " ", "of", " ", "the", " ", "index", 
    " ", "of", " ", "the", " ", "N"}], "=", 
   RowBox[{"1", " ", "chiral", " ", "multiplet"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.582366810319509*^9, 3.5823668112530537`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fchiraln1", "[", 
   RowBox[{
   "z_", ",", "m_", ",", "t_", ",", "y_", ",", "\[CapitalDelta]_", ",", "r_", 
    ",", "ord_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "n"], 
      FractionBox[
       RowBox[{
        SuperscriptBox["z", "n"], " ", 
        SuperscriptBox["t", 
         RowBox[{"3", "n", " ", 
          RowBox[{"(", 
           RowBox[{"\[CapitalDelta]", "+", " ", 
            RowBox[{"Mod", "[", 
             RowBox[{"m", ",", "r"}], "]"}]}], ")"}], " "}]], 
        SuperscriptBox["y", 
         RowBox[{"n", " ", 
          RowBox[{"Mod", "[", 
           RowBox[{"m", ",", "r"}], "]"}]}]]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["t", 
           RowBox[{"6", "n"}]]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["t", 
            RowBox[{"3", " ", "n", " ", "r"}]], 
           SuperscriptBox["y", 
            RowBox[{"r", " ", "n"}]]}]}], ")"}]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{"Floor", "[", 
        RowBox[{"ord", "/", 
         RowBox[{"(", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]", "+", " ", 
             RowBox[{"Mod", "[", 
              RowBox[{"m", ",", "r"}], "]"}]}], ")"}]}], ")"}]}], " ", 
        "]"}]}], "}"}]}], "]"}], "+", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "n"], 
      FractionBox[
       RowBox[{
        SuperscriptBox["z", "n"], " ", 
        SuperscriptBox["t", 
         RowBox[{"3", "n", 
          RowBox[{"(", " ", 
           RowBox[{"\[CapitalDelta]", "+", " ", "r", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{"m", ",", "r"}], "]"}]}], ")"}]}]], 
        SuperscriptBox["y", 
         RowBox[{
          RowBox[{"-", "n"}], 
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{"m", ",", "r"}], "]"}]}], ")"}]}]]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["t", 
           RowBox[{"6", " ", "n"}]]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["t", 
            RowBox[{"3", "r", " ", "n"}]], 
           SuperscriptBox["y", 
            RowBox[{
             RowBox[{"-", "r"}], " ", "n"}]]}]}], ")"}]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{"Floor", "[", 
        RowBox[{"ord", "/", " ", 
         RowBox[{"(", 
          RowBox[{"3", 
           RowBox[{"(", " ", 
            RowBox[{"\[CapitalDelta]", "+", " ", "r", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{"m", ",", "r"}], "]"}]}], ")"}]}], ")"}]}], " ", 
        "]"}]}], "}"}]}], "]"}], "-", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "n"], 
      FractionBox[
       RowBox[{
        SuperscriptBox["z", 
         RowBox[{"-", "n"}]], " ", 
        SuperscriptBox["t", 
         RowBox[{"3", " ", "n", 
          RowBox[{"(", 
           RowBox[{"2", "-", "\[CapitalDelta]", "+", " ", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"-", "m"}], ",", "r"}], "]"}]}], ")"}], " "}]], 
        SuperscriptBox["y", 
         RowBox[{"n", " ", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"-", "m"}], ",", "r"}], "]"}]}]]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["t", 
           RowBox[{"6", "n"}]]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["t", 
            RowBox[{"3", " ", "n", " ", "r"}]], 
           SuperscriptBox["y", 
            RowBox[{" ", 
             RowBox[{"r", " ", "n"}]}]]}]}], ")"}]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{"Floor", "[", 
        RowBox[{"ord", "/", " ", 
         RowBox[{"(", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", "\[CapitalDelta]", "+", " ", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"-", "m"}], ",", "r"}], "]"}]}], ")"}]}], " ", ")"}]}],
         " ", "]"}]}], "}"}]}], "]"}], "-", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "n"], 
      FractionBox[
       RowBox[{
        SuperscriptBox["z", 
         RowBox[{"-", "n"}]], " ", 
        SuperscriptBox["t", 
         RowBox[{"3", "n", 
          RowBox[{"(", 
           RowBox[{"2", "-", "\[CapitalDelta]", "+", "r", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"-", "m"}], ",", "r"}], "]"}]}], ")"}]}]], 
        SuperscriptBox["y", 
         RowBox[{
          RowBox[{"-", "n"}], 
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"-", "m"}], ",", "r"}], "]"}]}], ")"}]}]]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["t", 
           RowBox[{"6", " ", "n"}]]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["t", 
            RowBox[{"3", "r", " ", "n"}]], 
           SuperscriptBox["y", 
            RowBox[{
             RowBox[{"-", "r"}], " ", "n"}]]}]}], ")"}]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", 
       RowBox[{"Floor", "[", 
        RowBox[{"ord", "/", " ", 
         RowBox[{"(", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", "\[CapitalDelta]", "+", "r", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"-", "m"}], ",", "r"}], "]"}]}], ")"}]}], ")"}]}], " ",
         "]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.573208792499676*^9, 3.573208902585684*^9}, 
   3.573253600307082*^9, {3.573428430810091*^9, 3.5734284373689404`*^9}, {
   3.5734299469044657`*^9, 3.5734299983689528`*^9}, {3.5741612843664284`*^9, 
   3.5741613799924283`*^9}, {3.574162080929428*^9, 3.5741620905234284`*^9}, {
   3.5741621210194283`*^9, 3.5741621244394283`*^9}, 3.574187795240341*^9, {
   3.5744356314268045`*^9, 3.574435633107805*^9}, {3.5744357303818045`*^9, 
   3.574435735093805*^9}, {3.574435773842805*^9, 3.574435776811805*^9}, {
   3.574446820510805*^9, 3.5744468226218047`*^9}, {3.5789612339932413`*^9, 
   3.57896124077139*^9}, {3.5795629513724337`*^9, 3.579562958419484*^9}, {
   3.579562988530401*^9, 3.579563102389174*^9}, {3.579563212451478*^9, 
   3.579563347996952*^9}, {3.579563498152029*^9, 3.579563693818255*^9}, {
   3.5795637344077673`*^9, 3.5795637546270103`*^9}, 3.5797033629394217`*^9, {
   3.582456225502097*^9, 3.582456229385498*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "the", " ", "plethystic", " ", "log", " ", "of", " ", "the", " ", "index", 
    " ", "of", " ", "the", " ", "N"}], "=", 
   RowBox[{"2", " ", "vector", " ", "multiplet"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.582366823516883*^9, 3.5823668235692997`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fvecn2", "[", 
   RowBox[{
   "z_", ",", "m_", ",", "t_", ",", "y_", ",", "v_", ",", "r_", ",", "ord_"}],
    "]"}], ":=", 
  RowBox[{
   RowBox[{"fvecn1", "[", 
    RowBox[{"z", ",", "m", ",", "t", ",", "y", ",", "r", ",", "ord"}], "]"}], 
   "+", 
   RowBox[{"fchiraln1", "[", 
    RowBox[{
     RowBox[{"z", " ", "v"}], ",", "m", ",", "t", ",", "y", ",", 
     RowBox[{"2", "/", "3"}], ",", "r", ",", "ord"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5732089120906343`*^9, 3.5732089139788227`*^9}, {
   3.573208980333458*^9, 3.5732090293183556`*^9}, {3.5732099729297075`*^9, 
   3.5732099732797422`*^9}, 3.573253600306319*^9, {3.57342996339349*^9, 
   3.573429969528508*^9}, {3.5741609590064287`*^9, 3.574160966410428*^9}, {
   3.5741612257684283`*^9, 3.5741612635604286`*^9}, {3.5744468391808047`*^9, 
   3.5744468406368046`*^9}, {3.578961243778914*^9, 3.5789612496187687`*^9}, {
   3.579712777684497*^9, 3.579712787650671*^9}, {3.5797129903625517`*^9, 
   3.579713013305448*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "the", " ", "plethystic", " ", "log", " ", "of", " ", "the", " ", "index", 
    " ", "of", " ", "the", " ", "N"}], "=", 
   RowBox[{
    RowBox[{"2", " ", "half"}], "-", "hypermultiplet"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.582366832380272*^9, 3.582366858850664*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fchiraln2", "[", 
   RowBox[{
   "z_", ",", "m_", ",", "t_", ",", "y_", ",", "v_", ",", "w_", ",", "r_", 
    ",", "ord_"}], "]"}], ":=", 
  RowBox[{"fchiraln1", "[", 
   RowBox[{
    RowBox[{"z", " ", 
     RowBox[{"w", "/", "v"}]}], ",", "m", ",", "t", ",", "y", ",", 
    RowBox[{"2", "/", "3"}], ",", "r", ",", "ord"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.573208792499676*^9, 3.573208902585684*^9}, 
   3.573253600307082*^9, {3.573428430810091*^9, 3.5734284373689404`*^9}, {
   3.5734299469044657`*^9, 3.5734299983689528`*^9}, {3.5741612843664284`*^9, 
   3.5741613799924283`*^9}, {3.574162080929428*^9, 3.5741620905234284`*^9}, {
   3.5741621210194283`*^9, 3.5741621244394283`*^9}, 3.574187795240341*^9, {
   3.574446843467805*^9, 3.574446845995805*^9}, {3.5789611865074577`*^9, 
   3.578961186568871*^9}, 3.578961253762144*^9, {3.579713027298703*^9, 
   3.579713032979273*^9}, {3.5797136395565968`*^9, 3.579713640224724*^9}, {
   3.582545259088996*^9, 3.582545260854501*^9}, {3.582545549695215*^9, 
   3.582545553045395*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"expon", "[", 
   RowBox[{"m_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Mod", "[", 
    RowBox[{"m", ",", "r"}], "]"}], 
   RowBox[{
    RowBox[{"Mod", "[", 
     RowBox[{
      RowBox[{"-", "m"}], ",", "r"}], "]"}], "/", "r"}]}]}]], "Input",
 CellChangeTimes->{{3.569242270694618*^9, 3.569242284938793*^9}, {
  3.569242786239562*^9, 3.569242793078741*^9}, {3.5744358148798046`*^9, 
  3.5744358155588045`*^9}, {3.578961175513714*^9, 3.578961183987268*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "1. ",
 Cell[BoxData[
  FormBox[
   RowBox[{"so", "(", 
    SubscriptBox["N", "c"]}], TraditionalForm]]],
 ") definitions"
}], "Section",
 CellChangeTimes->{{3.574447649388805*^9, 3.574447652163805*^9}, {
  3.5745104132954807`*^9, 3.5745104502924805`*^9}, {3.581143432782143*^9, 
  3.581143443757607*^9}, {3.582315344345008*^9, 3.5823153457661037`*^9}, {
  3.582315459680298*^9, 3.5823154626319933`*^9}, {3.5823657656852417`*^9, 
  3.58236576716864*^9}, {3.582373474147393*^9, 3.5823734749169283`*^9}, {
  3.582499638018313*^9, 3.582499638187237*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell["commuting holonomies:", "Subsection",
 CellChangeTimes->{{3.5745097234994802`*^9, 3.574509725458481*^9}, {
  3.582366372378868*^9, 3.58236637427295*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "so", 
   RowBox[{"(", "N", ")"}], " ", "Haar", " ", "measure", " ", "in", " ", 
   "presence", " ", "of", " ", "holonomies"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.58236638726324*^9, 3.582366411999546*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"haarSO", "[", 
   RowBox[{"z_", ",", "m_", ",", "N_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"z", "[", 
             RowBox[{"[", "i", "]"}], "]"}], 
            RowBox[{"z", "[", 
             RowBox[{"[", "j", "]"}], "]"}]], "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"z", "[", 
             RowBox[{"[", "j", "]"}], "]"}], 
            RowBox[{"z", "[", 
             RowBox[{"[", "i", "]"}], "]"}]], "-", "1"}], ")"}]}], ")"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "-", 
           RowBox[{"m", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], ",", "r"}], "]"}], "]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"z", "[", 
             RowBox[{"[", "i", "]"}], "]"}], 
            RowBox[{"z", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"z", "[", 
              RowBox[{"[", "i", "]"}], "]"}], 
             RowBox[{"z", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}]], "-", "1"}], ")"}]}], ")"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "+", 
           RowBox[{"m", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], ",", "r"}], "]"}], "]"}]]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{
        RowBox[{"Floor", "[", 
         RowBox[{"N", "/", "2"}], "]"}], "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"i", "+", "1"}], ",", 
       RowBox[{"Floor", "[", 
        RowBox[{"N", "/", "2"}], "]"}]}], "}"}]}], "]"}], 
   SuperscriptBox[
    RowBox[{"Product", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"z", "[", 
             RowBox[{"[", "i", "]"}], "]"}]], "-", "1"}], ")"}]}], ")"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"m", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "r"}], "]"}], "]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Floor", "[", 
         RowBox[{"N", "/", "2"}], "]"}]}], "}"}]}], "]"}], 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"OddQ", "[", "N", "]"}], ",", "1", ",", "0"}], 
     "]"}]]}]}]], "Input",
 CellChangeTimes->{{3.5741621538154287`*^9, 3.5741621973514285`*^9}, {
  3.57437547938317*^9, 3.5743755926466703`*^9}, {3.574436370737805*^9, 
  3.5744363764198046`*^9}, {3.5744552934862347`*^9, 3.5744552943419943`*^9}, {
  3.5745193731637697`*^9, 3.574519374489902*^9}, {3.5811273825499372`*^9, 
  3.581127387388481*^9}, {3.581143414917851*^9, 3.581143516664805*^9}, {
  3.5811456011016607`*^9, 3.581145605748802*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "normalization", " ", "of", " ", "the", " ", "Haar", " ", 
   "measure"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5823664152338142`*^9, 3.5823664263782873`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"symSO", "[", 
   RowBox[{"m_", ",", "N_", ",", "r_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"zz", ",", "z", ",", "temp"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"z", "=", 
      RowBox[{"Array", "[", 
       RowBox[{"zz", ",", 
        RowBox[{"Floor", "[", 
         RowBox[{"N", "/", "2"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"temp", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"N", "\[LessEqual]", "2"}], ",", "1", ",", 
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{
          RowBox[{"haarSO", "[", 
           RowBox[{"z", ",", "m", ",", "N", ",", "r"}], "]"}], ",", 
          RowBox[{"Evaluate", "[", 
           RowBox[{"Sequence", "@@", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"z", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], ",", "0", ",", "0"}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                RowBox[{"Floor", "[", 
                 RowBox[{"N", "/", "2"}], "]"}]}], "}"}]}], "]"}]}], "]"}]}], 
         "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Max", "[", "m", "]"}], "\[Equal]", 
        FractionBox["r", "2"]}], ",", "temp", ",", 
       RowBox[{"temp", "/", "2"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.569931832949993*^9, 3.569931898296993*^9}, {
   3.569931934565993*^9, 3.5699320102009926`*^9}, {3.569932723051993*^9, 
   3.5699327316679926`*^9}, 3.573253600298081*^9, {3.573421924773135*^9, 
   3.5734219250348473`*^9}, {3.573484527656906*^9, 3.573484542334494*^9}, {
   3.5735698023097906`*^9, 3.5735698415627904`*^9}, {3.5741622077404284`*^9, 
   3.5741622858554287`*^9}, {3.574375597627495*^9, 3.574375644946753*^9}, {
   3.5744363877728047`*^9, 3.5744363927878046`*^9}, {3.574455304012292*^9, 
   3.574455304732375*^9}, {3.5745193782032733`*^9, 3.5745193832847815`*^9}, {
   3.581127389698412*^9, 3.581127392047327*^9}, {3.58114352435139*^9, 
   3.58114356747729*^9}, {3.58195137357725*^9, 3.58195140510778*^9}, {
   3.5819514399940987`*^9, 3.5819515560735483`*^9}, {3.58196677180718*^9, 
   3.58196677195896*^9}, {3.581985818116679*^9, 3.581985871108638*^9}, {
   3.5820209225051603`*^9, 3.5820209480337124`*^9}, {3.582392747153493*^9, 
   3.58239277242414*^9}, {3.582393334549909*^9, 3.5823933364740973`*^9}, {
   3.58239338292691*^9, 3.5823933854894648`*^9}, {3.5823937663697*^9, 
   3.582393856039359*^9}, {3.582393940351527*^9, 3.5823939699614687`*^9}, {
   3.58239402096418*^9, 3.5823940212436533`*^9}, {3.582408029690563*^9, 
   3.582408036982389*^9}, {3.5824080697235193`*^9, 3.5824080723403587`*^9}, {
   3.5824082071634693`*^9, 3.5824082486916122`*^9}, {3.582408424533533*^9, 
   3.582408428828924*^9}, {3.5824104988921824`*^9, 3.582410507638344*^9}, {
   3.5824126500408487`*^9, 3.582412653621934*^9}, {3.582413771147739*^9, 
   3.582413800256597*^9}, 3.5824139294374523`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"bndsSO", "[", 
   RowBox[{"m_", ",", "N_", ",", "r_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"N", "<", "2"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "0", ",", "0"}], "}"}], "}"}], 
    ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"N", "\[Equal]", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"m", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "0", ",", 
         RowBox[{"r", "-", "1"}]}], "}"}], "}"}], ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"OddQ", "[", "N", "]"}], ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"m", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "0", ",", 
             RowBox[{"Floor", "[", 
              RowBox[{"r", "/", "2"}], "]"}]}], "}"}], "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"m", "[", 
               RowBox[{"[", "j", "]"}], "]"}], ",", "0", ",", 
              RowBox[{"m", "[", 
               RowBox[{"[", 
                RowBox[{"j", "-", "1"}], "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "2", ",", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"N", "-", "1"}], ")"}], "/", "2"}]}], "}"}]}], 
           "]"}]}], "]"}], ",", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"m", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "0", ",", 
             RowBox[{"Floor", "[", 
              RowBox[{"r", "/", "2"}], "]"}]}], "}"}], "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"m", "[", 
               RowBox[{"[", "j", "]"}], "]"}], ",", "0", ",", 
              RowBox[{"m", "[", 
               RowBox[{"[", 
                RowBox[{"j", "-", "1"}], "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "2", ",", 
              RowBox[{
               RowBox[{"N", "/", "2"}], "-", "1"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"m", "[", 
              RowBox[{"[", 
               RowBox[{"N", "/", "2"}], "]"}], "]"}], ",", 
             RowBox[{"-", 
              RowBox[{"m", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"N", "/", "2"}], "-", "1"}], "]"}], "]"}]}], ",", 
             RowBox[{"m", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"N", "/", "2"}], "-", "1"}], "]"}], "]"}]}], "}"}], 
           "}"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.573423505159614*^9, 3.5734235248091297`*^9}, {
   3.5734255657764177`*^9, 3.5734255661459017`*^9}, {3.5735662051917906`*^9, 
   3.5735662582847905`*^9}, {3.5735665438117905`*^9, 
   3.5735665468587904`*^9}, {3.57357040525179*^9, 3.5735704091307907`*^9}, {
   3.574163530792395*^9, 3.5741635818445*^9}, {3.574163618461161*^9, 
   3.574163618557171*^9}, {3.574375918784197*^9, 3.574375964622116*^9}, {
   3.574436396979805*^9, 3.5744364104908047`*^9}, {3.5744364542168045`*^9, 
   3.5744365668188047`*^9}, {3.5745193873351865`*^9, 3.574519389031356*^9}, {
   3.581127399177044*^9, 3.581127403916006*^9}, {3.581139622401393*^9, 
   3.581139641554743*^9}, {3.581369357530356*^9, 3.581369464280917*^9}, {
   3.581369595575511*^9, 3.581369595695106*^9}, {3.581369637735667*^9, 
   3.581369758141777*^9}, {3.581369846509083*^9, 3.5813698589231997`*^9}, {
   3.582026340156871*^9, 3.582026340395895*^9}, {3.5820263795498095`*^9, 
   3.582026384831338*^9}, {3.582413964649445*^9, 3.582413970943226*^9}, 
   3.582414150728696*^9, {3.5824998807588663`*^9, 3.58249989112636*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"lens", " ", "index", " ", "of", " ", "N"}], "=", 
   RowBox[{"1", " ", "vector", " ", "multiplet"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.582366506892106*^9, 3.582366522833075*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fvecSOn1", "[", 
   RowBox[{
   "z_", ",", "m_", ",", "t_", ",", "y_", ",", "N_", ",", "r_", ",", "ord_"}],
    "]"}], ":=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"fvecn1", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"z", "[", 
             RowBox[{"[", "i", "]"}], "]"}], 
            RowBox[{"z", "[", 
             RowBox[{"[", "j", "]"}], "]"}]], ",", 
           RowBox[{
            RowBox[{"m", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "-", 
            RowBox[{"m", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], ",", "t", ",", "y", ",", "r", 
           ",", "ord"}], "]"}], "+", 
         RowBox[{"fvecn1", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"z", "[", 
             RowBox[{"[", "j", "]"}], "]"}], 
            RowBox[{"z", "[", 
             RowBox[{"[", "i", "]"}], "]"}]], ",", 
           RowBox[{
            RowBox[{"m", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "-", 
            RowBox[{"m", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", "t", ",", "y", ",", "r", 
           ",", "ord"}], "]"}], "+", 
         RowBox[{"fvecn1", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"z", "[", 
             RowBox[{"[", "i", "]"}], "]"}], 
            RowBox[{"z", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"m", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "+", 
            RowBox[{"m", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], ",", "t", ",", "y", ",", "r", 
           ",", "ord"}], "]"}], "+", 
         RowBox[{"fvecn1", "[", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"z", "[", 
              RowBox[{"[", "i", "]"}], "]"}], 
             RowBox[{"z", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}]], ",", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"m", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "-", 
            RowBox[{"m", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], ",", "t", ",", "y", ",", "r", 
           ",", "ord"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{
           RowBox[{"Floor", "[", 
            RowBox[{"N", "/", "2"}], "]"}], "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"i", "+", "1"}], ",", 
          RowBox[{"Floor", "[", 
           RowBox[{"N", "/", "2"}], "]"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"OddQ", "[", "N", "]"}], ",", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"fvecn1", "[", 
            RowBox[{
             RowBox[{"z", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"m", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", "t", ",", "y", ",", "r", 
             ",", "ord"}], "]"}], "+", 
           RowBox[{"fvecn1", "[", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"z", "[", 
               RowBox[{"[", "i", "]"}], "]"}]], ",", 
             RowBox[{"-", 
              RowBox[{"m", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], ",", "t", ",", "y", ",", "r",
              ",", "ord"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Floor", "[", 
             RowBox[{"N", "/", "2"}], "]"}]}], "}"}]}], "]"}], ",", "0"}], 
       "]"}], "+", 
      RowBox[{
       RowBox[{"Floor", "[", 
        RowBox[{"N", "/", "2"}], "]"}], " ", 
       RowBox[{"fvecn1", "[", 
        RowBox[{"1", ",", "0", ",", "t", ",", "y", ",", "r", ",", "ord"}], 
        "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       RowBox[{"Ceiling", "[", "ord", "]"}]}], "}"}]}], "]"}], "//", 
   "Normal"}]}]], "Input",
 CellChangeTimes->{{3.56920122945061*^9, 3.569201259109483*^9}, {
   3.5692013188268642`*^9, 3.569201391700816*^9}, {3.569201448586779*^9, 
   3.569201498352373*^9}, {3.5692031886570263`*^9, 3.56920319046353*^9}, {
   3.569205212816061*^9, 3.569205226136252*^9}, 3.569205316874569*^9, 
   3.56920818136513*^9, {3.569208234732011*^9, 3.569208236666958*^9}, {
   3.5692094810296907`*^9, 3.569209485008318*^9}, {3.569210340900798*^9, 
   3.569210347516698*^9}, {3.569241394475024*^9, 3.569241426112638*^9}, {
   3.569241461843957*^9, 3.569241568376305*^9}, {3.569241701453889*^9, 
   3.5692417023970623`*^9}, {3.569242362618576*^9, 3.56924236327328*^9}, {
   3.569243123645575*^9, 3.569243127131019*^9}, {3.569243269732244*^9, 
   3.5692432714425983`*^9}, {3.569332614721394*^9, 3.569332616154888*^9}, {
   3.569338941450801*^9, 3.569339104771158*^9}, {3.569339152142662*^9, 
   3.569339235075142*^9}, {3.5693415920655537`*^9, 3.569341685551622*^9}, 
   3.569444626255431*^9, {3.5699329966599927`*^9, 3.5699330740219927`*^9}, 
   3.5732536003002777`*^9, {3.5733821715210934`*^9, 3.5733822635232925`*^9}, {
   3.5734056173906364`*^9, 3.573405763545637*^9}, {3.573405862502637*^9, 
   3.573405897052637*^9}, {3.5734059568146367`*^9, 3.5734060038226366`*^9}, {
   3.573406353917637*^9, 3.573406358951637*^9}, {3.573407669602637*^9, 
   3.5734077013866367`*^9}, {3.5741622912404284`*^9, 
   3.5741623807554154`*^9}, {3.5741624579059715`*^9, 
   3.5741624580810585`*^9}, {3.574375647796411*^9, 3.574375756843513*^9}, {
   3.574436140783805*^9, 3.574436170100805*^9}, {3.5744365816108046`*^9, 
   3.5744365865028048`*^9}, {3.574448134448805*^9, 3.574448162576805*^9}, 
   3.574455257999742*^9, {3.5744553114069147`*^9, 3.574455312021803*^9}, {
   3.5745193932687798`*^9, 3.5745193949809513`*^9}, {3.581127379031011*^9, 
   3.581127453111248*^9}, {3.58114360334593*^9, 3.581143604058909*^9}, {
   3.581143636009533*^9, 3.5811437294188433`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"lens", " ", "index", " ", "of", " ", "an", " ", "N"}], "=", 
   RowBox[{
   "1", " ", "chiral", " ", "multiplet", " ", "in", " ", "the", " ", "vector",
     " ", "representation", " ", "of", " ", "the", " ", "gauge", " ", 
    "symmetry"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.5823665498338833`*^9, 3.582366603640121*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ffunhyperSOn1", "[", 
   RowBox[{
   "z_", ",", "m_", ",", "t_", ",", "y_", ",", "\[CapitalDelta]_", ",", "N_", 
    ",", "Nf_", ",", "\[Mu]a_", ",", "r_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"fchiraln1", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"z", "[", 
                RowBox[{"[", "i", "]"}], "]"}], 
               RowBox[{"\[Mu]a", "[", 
                RowBox[{"[", "a", "]"}], "]"}]}], ",", 
              RowBox[{"m", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "t", ",", "y", ",", 
              "\[CapitalDelta]", ",", "r", ",", "ord"}], "]"}], "+", 
            RowBox[{"fchiraln1", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", 
                RowBox[{"z", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]], 
               RowBox[{"\[Mu]a", "[", 
                RowBox[{"[", "a", "]"}], "]"}]}], ",", 
              RowBox[{"-", 
               RowBox[{"m", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], ",", "t", ",", "y", ",", 
              "\[CapitalDelta]", ",", "r", ",", "ord"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Floor", "[", 
              RowBox[{"N", "/", "2"}], "]"}]}], "}"}]}], "]"}], "+", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"OddQ", "[", "N", "]"}], ",", 
           RowBox[{"fchiraln1", "[", 
            RowBox[{
             RowBox[{"\[Mu]a", "[", 
              RowBox[{"[", "a", "]"}], "]"}], ",", "0", ",", "t", ",", "y", 
             ",", "\[CapitalDelta]", ",", "r", ",", "ord"}], "]"}], ",", 
           "0"}], "]"}]}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "Nf"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       RowBox[{"Ceiling", "[", "ord", "]"}]}], "}"}]}], "]"}], "//", 
   "Normal"}]}]], "Input",
 CellChangeTimes->{{3.574455282351718*^9, 3.5744552896862593`*^9}, {
   3.574455323292761*^9, 3.5744554452235813`*^9}, {3.574455702876349*^9, 
   3.574455703290349*^9}, 3.5745119102684803`*^9, {3.57451940387184*^9, 
   3.5745194047189245`*^9}, {3.581127496885476*^9, 3.581127515499173*^9}, {
   3.581143779821766*^9, 3.5811438208372583`*^9}, {3.581145943346511*^9, 
   3.581145945207878*^9}, {3.581951317328861*^9, 3.581951353243012*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "lens", " ", "index", " ", "of", " ", "the", " ", "mesonic", " ", "gauge", 
    " ", "singlet", " ", "N"}], "=", 
   RowBox[{"1", " ", "chiral", " ", "multiplets"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5823666097230797`*^9, 3.5823666287777243`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fmesonSOn1", "[", 
   RowBox[{
   "t_", ",", "y_", ",", "\[CapitalDelta]_", ",", "Nf_", ",", "\[Mu]a_", ",", 
    "r_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"fchiraln1", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Mu]a", "[", 
            RowBox[{"[", "a", "]"}], "]"}], 
           RowBox[{"-", "1"}]], 
          SuperscriptBox[
           RowBox[{"\[Mu]a", "[", 
            RowBox[{"[", "b", "]"}], "]"}], 
           RowBox[{"-", "1"}]]}], ",", "0", ",", "t", ",", "y", ",", 
         "\[CapitalDelta]", ",", "r", ",", "ord"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "Nf"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "a", ",", "Nf"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       RowBox[{"Ceiling", "[", "ord", "]"}]}], "}"}]}], "]"}], "//", 
   "Normal"}]}]], "Input",
 CellChangeTimes->{{3.5744554554756117`*^9, 3.574455486457635*^9}, 
   3.574455758111421*^9, {3.5745194076222153`*^9, 3.5745194084292955`*^9}, {
   3.581127527347348*^9, 3.581127540444178*^9}, {3.581143839047983*^9, 
   3.581143839505027*^9}, {3.581951280813898*^9, 3.581951305012691*^9}, {
   3.5823711443006983`*^9, 3.58237114862609*^9}}],

Cell[CellGroupData[{

Cell["N=1 QCD", "Subsubsection",
 CellChangeTimes->{{3.574455591445486*^9, 3.574455620236155*^9}, 
   3.582367715230968*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "the", " ", "total", " ", "zero", " ", "point", " ", "energies", " ", "of",
     " ", "a", " ", "holonomy", " ", "sector", " ", "labeled", " ", "by", " ", 
    RowBox[{"``m", "''"}], " ", "in", " ", "the", " ", "N"}], "=", 
   RowBox[{"1", " ", "case"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.582366941623865*^9, 3.582366978881831*^9}, {
  3.582367026779401*^9, 3.5823670310193233`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"zpSOn1", "[", 
   RowBox[{
   "m_", ",", "t_", ",", "y_", ",", "\[CapitalDelta]_", ",", "N_", ",", "Nf_",
     ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     SuperscriptBox["t", 
      RowBox[{
       RowBox[{"-", "3"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"expon", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"m", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "-", 
            RowBox[{"m", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], ",", "r"}], "]"}], "+", 
         RowBox[{"expon", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"m", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "+", 
            RowBox[{"m", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], ",", "r"}], "]"}]}], ")"}]}]], 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{
        RowBox[{"Floor", "[", 
         RowBox[{"N", "/", "2"}], "]"}], "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"i", "+", "1"}], ",", 
       RowBox[{"Floor", "[", 
        RowBox[{"N", "/", "2"}], "]"}]}], "}"}]}], "]"}], 
   SuperscriptBox[
    RowBox[{"Product", "[", 
     RowBox[{
      SuperscriptBox["t", 
       RowBox[{
        RowBox[{"-", "3"}], 
        RowBox[{"expon", "[", 
         RowBox[{
          RowBox[{"m", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "r"}], "]"}]}]], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Floor", "[", 
         RowBox[{"N", "/", "2"}], "]"}]}], "}"}]}], "]"}], 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"OddQ", "[", "N", "]"}], ",", "1", ",", "0"}], "]"}]], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"(", 
      SuperscriptBox["t", 
       RowBox[{"3", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[CapitalDelta]"}], ")"}], 
        RowBox[{"expon", "[", 
         RowBox[{
          RowBox[{"m", "[", 
           RowBox[{"[", "j", "]"}], "]"}], ",", "r"}], "]"}]}]], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Floor", "[", 
        RowBox[{"N", "/", "2"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "Nf"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.574461479746862*^9, 3.5744615846055403`*^9}, {
  3.5745032366731787`*^9, 3.57450323786053*^9}, {3.574503564747734*^9, 
  3.57450358038062*^9}, {3.574503634909176*^9, 3.574503640871663*^9}, {
  3.581127904304778*^9, 3.5811279134546347`*^9}, {3.581143886513652*^9, 
  3.581143947616785*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "the", " ", "contribution", " ", "of", " ", "the", " ", "holonomy", " ", 
    "labeled", " ", "by", " ", 
    RowBox[{"``m", "''"}], " ", "to", " ", "the", " ", "N"}], "=", 
   RowBox[{"1", " ", "partition", " ", "function"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.582366981808846*^9, 3.582367016639532*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"holoSOn1", "[", 
   RowBox[{
   "m_", ",", "t_", ",", "y_", ",", "N_", ",", "Nf_", ",", "\[Mu]a_", ",", 
    "r_", ",", "ord_", ",", "mesons_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "z", ",", "zz", ",", "\[CapitalDelta]", ",", "shift", ",", "integrand", 
      ",", "j"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"z", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"zz", ",", "j"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"Floor", "[", 
           RowBox[{"N", "/", "2"}], "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[CapitalDelta]", "=", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"N", "-", "2"}], ")"}], "/", "Nf"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"shift", "=", 
      RowBox[{"Exponent", "[", 
       RowBox[{
        RowBox[{"zpSOn1", "[", 
         RowBox[{
         "m", ",", "t", ",", "y", ",", "\[CapitalDelta]", ",", "N", ",", "Nf",
           ",", "r"}], "]"}], ",", "t"}], "]"}]}], ";", "\[IndentingNewLine]",
      "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"shift", "\[LessEqual]", "ord"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"integrand", "=", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", 
               RowBox[{"symSO", "[", 
                RowBox[{"m", ",", "N", ",", "r"}], "]"}]}], ")"}], 
             RowBox[{"haarSO", "[", 
              RowBox[{"z", ",", "m", ",", "N", ",", "r"}], "]"}], 
             RowBox[{"zpSOn1", "[", 
              RowBox[{
              "m", ",", "t", ",", "y", ",", "\[CapitalDelta]", ",", "N", ",", 
               "Nf", ",", "r"}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"fvecSOn1", "[", 
                RowBox[{
                "z", ",", "m", ",", "t", ",", "y", ",", "N", ",", "r", ",", 
                 RowBox[{"ord", "-", "shift"}]}], "]"}], "+", 
               RowBox[{"ffunhyperSOn1", "[", 
                RowBox[{
                "z", ",", "m", ",", "t", ",", "y", ",", "\[CapitalDelta]", 
                 ",", "N", ",", "Nf", ",", "\[Mu]a", ",", "r", ",", 
                 RowBox[{"ord", "-", "shift"}]}], "]"}], "+", 
               RowBox[{"If", "[", 
                RowBox[{"mesons", ",", 
                 RowBox[{"fmesonSOn1", "[", 
                  RowBox[{"t", ",", "y", ",", 
                   RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[CapitalDelta]"}], ")"}]}], ",", "Nf",
                    ",", "\[Mu]a", ",", "r", ",", 
                   RowBox[{"ord", "-", "shift"}]}], "]"}], ",", "0"}], 
                "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"t", ",", "0", ",", "ord"}], "}"}]}], "]"}], "//", 
          "Normal"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"integrand", "=", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{"integrand", ",", 
            RowBox[{"{", 
             RowBox[{"t", ",", "0", ",", "ord"}], "}"}]}], "]"}], "//", 
          "Normal"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ",", 
          RowBox[{"j", "\[LessEqual]", 
           RowBox[{"Floor", "[", 
            RowBox[{"N", "/", "2"}], "]"}]}], ",", 
          RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"integrand", "=", 
            RowBox[{"Coefficient", "[", 
             RowBox[{"integrand", ",", 
              RowBox[{"z", "[", 
               RowBox[{"[", "j", "]"}], "]"}], ",", "0"}], "]"}]}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"integrand", "//", "Expand"}]}], "\[IndentingNewLine]", ",", 
       "\[IndentingNewLine]", "0"}], "\[IndentingNewLine]", "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.573423218272594*^9, 3.573423218790756*^9}, {
   3.573423982377633*^9, 3.573423982935709*^9}, {3.5734242507378597`*^9, 
   3.573424254731944*^9}, {3.573988269013805*^9, 3.5739883292988048`*^9}, 
   3.573988704579805*^9, {3.5739891169308047`*^9, 3.573989139829805*^9}, {
   3.573989848576805*^9, 3.573989877925805*^9}, {3.5739925535228047`*^9, 
   3.5739925608258047`*^9}, {3.5741624841420827`*^9, 
   3.5741625138619356`*^9}, {3.5741630447697983`*^9, 3.574163142610581*^9}, {
   3.574163202557575*^9, 3.574163207717091*^9}, {3.574163793818695*^9, 
   3.5741637971530285`*^9}, {3.5741855318539906`*^9, 3.5741855512259903`*^9}, 
   3.574187430081681*^9, {3.574375824553205*^9, 3.57437587468004*^9}, {
   3.5744366136748047`*^9, 3.574436626960805*^9}, {3.5744482376348047`*^9, 
   3.574448239569805*^9}, {3.574455566154106*^9, 3.57445556672989*^9}, {
   3.574455598114224*^9, 3.574455823262385*^9}, {3.574503666481135*^9, 
   3.574503679854581*^9}, {3.574519423207773*^9, 3.5745194428077335`*^9}, {
   3.581127920847302*^9, 3.581127958180829*^9}, {3.5811280017884417`*^9, 
   3.581128138489975*^9}, {3.5811281942414703`*^9, 3.5811282211627083`*^9}, {
   3.581143965996091*^9, 3.5811440229467297`*^9}, {3.581951117382506*^9, 
   3.5819511401249523`*^9}, {3.581955838207467*^9, 3.581955846293977*^9}, {
   3.581956225834484*^9, 3.581956226131014*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["almost commuting holonomies:", "Subsection",
 CellChangeTimes->{{3.574509738970481*^9, 3.5745097416814804`*^9}, {
  3.5823288292614393`*^9, 3.582328833351128*^9}, {3.582499928498117*^9, 
  3.58249992962554*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "in", " ", "this", " ", "section", " ", "we", " ", "assume", " ", "r", " ", 
   "is", " ", "even"}], "*)"}]], "Input",
 CellChangeTimes->{{3.582499938655077*^9, 3.582499945475379*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"the", " ", "so", 
   RowBox[{"(", 
    SubscriptBox["N", "c"], ")"}], " ", "Haar", " ", "measure", " ", "in", 
   " ", "presence", " ", "of", " ", "almost", " ", "commuting", " ", 
   "holonomies"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.582367052208424*^9, 3.5823670857938547`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"haarSOspecial", "[", 
   RowBox[{"z_", ",", "m_", ",", "N_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"z", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"z", "[", 
             RowBox[{"[", "j", "]"}], "]"}], 
            RowBox[{"-", "1"}]]}], ")"}]}], ")"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"m", "[", 
           RowBox[{"[", "j", "]"}], "]"}], ",", "r"}], "]"}], "]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox[
            RowBox[{"z", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "2"]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox[
            RowBox[{"z", "[", 
             RowBox[{"[", "j", "]"}], "]"}], 
            RowBox[{"-", "2"}]]}], ")"}]}], ")"}], 
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "+", 
           RowBox[{"r", "/", "2"}]}], ",", "r"}], "]"}], "]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Floor", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N", "-", "3"}], ")"}], "/", "2"}], "]"}]}], "}"}]}], "]"}], 
   RowBox[{"haarSO", "[", 
    RowBox[{"z", ",", "m", ",", 
     RowBox[{"N", "-", "3"}], ",", "r"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.574437983894805*^9, 3.5744379846508045`*^9}, {
  3.5744391683678045`*^9, 3.574439294979805*^9}, {3.574439965392805*^9, 
  3.574439981422805*^9}, {3.5744588945994797`*^9, 3.574458895674808*^9}, {
  3.574459642756337*^9, 3.574459644612343*^9}, {3.574519501307583*^9, 
  3.5745195021706686`*^9}, {3.574519762268676*^9, 3.574519763699819*^9}, {
  3.581144146341062*^9, 3.581144215442029*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "normalization", " ", "factor", " ", "of", " ", "the", " ", "Haar", " ", 
   "measure"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5823670886894693`*^9, 3.582367102034362*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"symSOspecial", "[", 
   RowBox[{"m_", ",", "N_", ",", "r_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"zz", ",", "z"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"z", "=", 
      RowBox[{"Array", "[", 
       RowBox[{"zz", ",", 
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"N", "-", "3"}], ")"}], "/", "2"}], "]"}]}], "]"}]}], ";", 
     
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"N", "\[LessEqual]", "4"}], ",", "1", ",", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{
         RowBox[{"haarSOspecial", "[", 
          RowBox[{"z", ",", "m", ",", "N", ",", "r"}], "]"}], ",", 
         RowBox[{"Evaluate", "[", 
          RowBox[{"Sequence", "@@", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"z", "[", 
                RowBox[{"[", "j", "]"}], "]"}], ",", "0", ",", "0"}], "}"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", 
               RowBox[{"Floor", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"N", "-", "3"}], ")"}], "/", "2"}], "]"}]}], 
              "}"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.569931832949993*^9, 3.569931898296993*^9}, {
   3.569931934565993*^9, 3.5699320102009926`*^9}, {3.569932723051993*^9, 
   3.5699327316679926`*^9}, 3.573253600298081*^9, {3.573421924773135*^9, 
   3.5734219250348473`*^9}, {3.573484527656906*^9, 3.573484542334494*^9}, {
   3.5735698023097906`*^9, 3.5735698415627904`*^9}, {3.5741622077404284`*^9, 
   3.5741622858554287`*^9}, {3.574375597627495*^9, 3.574375644946753*^9}, {
   3.5744363877728047`*^9, 3.5744363927878046`*^9}, {3.574455304012292*^9, 
   3.574455304732375*^9}, {3.5745193782032733`*^9, 3.5745193832847815`*^9}, {
   3.581127389698412*^9, 3.581127392047327*^9}, {3.58114352435139*^9, 
   3.58114356747729*^9}, {3.58114465651438*^9, 3.5811446949118958`*^9}, {
   3.58195091817723*^9, 3.5819509262156477`*^9}, {3.5820219685347524`*^9, 
   3.582021976670566*^9}, {3.5820226371176043`*^9, 3.5820226372226143`*^9}, 
   3.5820273123960853`*^9}],

Cell[CellGroupData[{

Cell["N=1 QCD", "Subsubsection",
 CellChangeTimes->{{3.574457714050233*^9, 3.574457714720846*^9}, {
  3.574459601756789*^9, 3.5744596018109617`*^9}, {3.574460100265621*^9, 
  3.574460101519058*^9}, {3.58114459857944*^9, 3.581144599314721*^9}, {
  3.58137004175523*^9, 3.5813700426086683`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "the", " ", "zero", " ", "point", " ", "energy", " ", "in", " ", "case", 
   " ", "of", " ", "almost", " ", "commuting", " ", "holonomy"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.582367111530465*^9, 3.5823671274878387`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"zpSOn1special", "[", 
   RowBox[{
   "m_", ",", "t_", ",", "y_", ",", "\[CapitalDelta]_", ",", "N_", ",", "Nf_",
     ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"zpSOn1", "[", 
    RowBox[{"m", ",", "t", ",", "y", ",", "\[CapitalDelta]", ",", 
     RowBox[{"N", "-", "3"}], ",", "Nf", ",", "r"}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     SuperscriptBox["t", 
      RowBox[{
       RowBox[{"-", "3"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"expon", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"m", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "+", 
             RowBox[{"r", "/", "2"}]}], ",", "r"}], "]"}]}], "+", 
         RowBox[{"expon", "[", 
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"[", "j", "]"}], "]"}], ",", "r"}], "]"}]}], ")"}]}]], 
     ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Floor", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N", "-", "3"}], ")"}], "/", "2"}], "]"}]}], "}"}]}], "]"}], 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"EvenQ", "[", "N", "]"}], ",", "2", ",", "1"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], 
       RowBox[{"expon", "[", 
        RowBox[{
         RowBox[{"r", "/", "2"}], ",", "r"}], "]"}]}], ")"}]}]], 
   RowBox[{"Product", "[", 
    RowBox[{
     SuperscriptBox["t", 
      RowBox[{"3", 
       RowBox[{"(", 
        RowBox[{"1", "-", "\[CapitalDelta]"}], ")"}], 
       RowBox[{"expon", "[", 
        RowBox[{
         RowBox[{"r", "/", "2"}], ",", "r"}], "]"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "Nf"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.574461479746862*^9, 3.5744615846055403`*^9}, {
  3.5745032366731787`*^9, 3.57450323786053*^9}, {3.574503564747734*^9, 
  3.57450358038062*^9}, {3.574503634909176*^9, 3.574503640871663*^9}, {
  3.5745067074694805`*^9, 3.5745067082264805`*^9}, {3.5745068248674803`*^9, 
  3.5745068524024806`*^9}, {3.574507032885481*^9, 3.5745070906814804`*^9}, {
  3.5745102202724805`*^9, 3.574510220392481*^9}, {3.574516444885971*^9, 
  3.5745164451089935`*^9}, {3.5745165116316447`*^9, 3.5745165256400456`*^9}, {
  3.5745166022667074`*^9, 3.5745166023547163`*^9}, {3.581144226359149*^9, 
  3.581144275984782*^9}, {3.581366924499921*^9, 3.581366924559018*^9}, {
  3.581367514528425*^9, 3.581367534805275*^9}, {3.581367604018538*^9, 
  3.5813676456061707`*^9}, {3.581951031314151*^9, 3.5819510860595016`*^9}, {
  3.581956148498996*^9, 3.58195618544044*^9}, {3.5824103985991163`*^9, 
  3.582410399134151*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "the", " ", "computation", " ", "of", " ", "the", " ", "contribution", " ",
     "of", " ", "the", " ", "almost", " ", "commuting", " ", "holonomy", " ", 
    "to", " ", "the", " ", "N"}], "=", 
   RowBox[{"1", " ", "partition", " ", "function"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.582367133222687*^9, 3.582367157245657*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"holoSOn1special", "[", 
   RowBox[{
   "m_", ",", "t_", ",", "y_", ",", "N_", ",", "Nf_", ",", "\[Mu]a_", ",", 
    "r_", ",", "ord_", ",", "mesons_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "z", ",", "zz", ",", "\[CapitalDelta]", ",", "integrand", ",", "shift", 
      ",", "j"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"z", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"zz", ",", "j"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"Floor", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"N", "-", "3"}], ")"}], "/", "2"}], "]"}]}], "}"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[CapitalDelta]", "=", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"N", "-", "2"}], ")"}], "/", "Nf"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"shift", "=", 
      RowBox[{"Exponent", "[", 
       RowBox[{
        RowBox[{"zpSOn1special", "[", 
         RowBox[{
         "m", ",", "t", ",", "y", ",", "\[CapitalDelta]", ",", "N", ",", "Nf",
           ",", "r"}], "]"}], ",", "t"}], "]"}]}], ";", "\[IndentingNewLine]",
      "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"shift", "\[LessEqual]", "ord"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"integrand", "=", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "/", 
               RowBox[{"symSOspecial", "[", 
                RowBox[{"m", ",", "N", ",", "r"}], "]"}]}], ")"}], 
             RowBox[{"haarSOspecial", "[", 
              RowBox[{"z", ",", "m", ",", "N", ",", "r"}], "]"}], 
             RowBox[{"zpSOn1special", "[", 
              RowBox[{
              "m", ",", "t", ",", "y", ",", "\[CapitalDelta]", ",", "N", ",", 
               "Nf", ",", "r"}], "]"}], 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"fvecSOn1", "[", 
                RowBox[{"z", ",", "m", ",", "t", ",", "y", ",", 
                 RowBox[{"N", "-", "3"}], ",", "r", ",", 
                 RowBox[{"ord", "-", "shift"}]}], "]"}], "+", 
               RowBox[{"ffunhyperSOn1", "[", 
                RowBox[{
                "z", ",", "m", ",", "t", ",", "y", ",", "\[CapitalDelta]", 
                 ",", 
                 RowBox[{"N", "-", "3"}], ",", "Nf", ",", "\[Mu]a", ",", "r", 
                 ",", 
                 RowBox[{"ord", "-", "shift"}]}], "]"}], "+", 
               RowBox[{"If", "[", 
                RowBox[{"mesons", ",", 
                 RowBox[{"fmesonSOn1", "[", 
                  RowBox[{"t", ",", "y", ",", 
                   RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[CapitalDelta]"}], ")"}]}], ",", "Nf",
                    ",", "\[Mu]a", ",", "r", ",", 
                   RowBox[{"ord", "-", "shift"}]}], "]"}], ",", "0"}], "]"}], 
               "+", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"fvecn1", "[", 
                   RowBox[{
                    RowBox[{"z", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"m", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "+", 
                    RowBox[{"r", "/", "2"}]}], ",", "t", ",", "y", ",", "r", 
                    ",", 
                    RowBox[{"ord", "-", "shift"}]}], "]"}], "+", 
                  RowBox[{"fvecn1", "[", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"z", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], 
                    RowBox[{"-", "1"}]], ",", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"m", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "+", 
                    RowBox[{"r", "/", "2"}]}], ",", "t", ",", "y", ",", "r", 
                    ",", 
                    RowBox[{"ord", "-", "shift"}]}], "]"}], "+", 
                  RowBox[{"fvecn1", "[", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"z", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                    RowBox[{"m", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", "t", ",", "y", ",", 
                    "r", ",", 
                    RowBox[{"ord", "-", "shift"}]}], "]"}], "+", 
                  RowBox[{"fvecn1", "[", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"z", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], 
                    RowBox[{"-", "1"}]]}], ",", 
                    RowBox[{"-", 
                    RowBox[{"m", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], ",", "t", ",", "y", ",",
                     "r", ",", 
                    RowBox[{"ord", "-", "shift"}]}], "]"}], "+", 
                  RowBox[{"fvecn1", "[", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"z", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"m", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "+", 
                    RowBox[{"r", "/", "2"}]}], ",", "t", ",", "y", ",", "r", 
                    ",", 
                    RowBox[{"ord", "-", "shift"}]}], "]"}], "+", 
                  RowBox[{"fvecn1", "[", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"z", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], 
                    RowBox[{"-", "1"}]]}], ",", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"m", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "+", 
                    RowBox[{"r", "/", "2"}]}], ",", "t", ",", "y", ",", "r", 
                    ",", 
                    RowBox[{"ord", "-", "shift"}]}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", 
                   RowBox[{"Floor", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"N", "-", "3"}], ")"}], "/", "2"}], "]"}]}], 
                  "}"}]}], "]"}], "\[IndentingNewLine]", "+", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"EvenQ", "[", "N", "]"}], ",", "2", ",", "1"}], 
                 "]"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"fvecn1", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"r", "/", "2"}], ",", "t", ",", "y", ",", "r", 
                    ",", 
                    RowBox[{"ord", "-", "shift"}]}], "]"}], "+", 
                  RowBox[{"fvecn1", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"r", "/", "2"}], ",", "t", ",", "y", ",", "r", 
                    ",", 
                    RowBox[{"ord", "-", "shift"}]}], "]"}], "+", 
                  RowBox[{"fvecn1", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", "0", ",", "t", ",", "y", ",", 
                    "r", ",", 
                    RowBox[{"ord", "-", "shift"}]}], "]"}]}], ")"}]}], 
               "\[IndentingNewLine]", "+", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"fchiraln1", "[", 
                   RowBox[{
                    RowBox[{"\[Mu]a", "[", 
                    RowBox[{"[", "a", "]"}], "]"}], ",", 
                    RowBox[{"r", "/", "2"}], ",", "t", ",", "y", ",", 
                    "\[CapitalDelta]", ",", "r", ",", 
                    RowBox[{"ord", "-", "shift"}]}], "]"}], "+", 
                  RowBox[{"fchiraln1", "[", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"\[Mu]a", "[", 
                    RowBox[{"[", "a", "]"}], "]"}]}], ",", "0", ",", "t", ",",
                     "y", ",", "\[CapitalDelta]", ",", "r", ",", 
                    RowBox[{"ord", "-", "shift"}]}], "]"}], "+", 
                  RowBox[{"fchiraln1", "[", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"\[Mu]a", "[", 
                    RowBox[{"[", "a", "]"}], "]"}]}], ",", 
                    RowBox[{"r", "/", "2"}], ",", "t", ",", "y", ",", 
                    "\[CapitalDelta]", ",", "r", ",", 
                    RowBox[{"ord", "-", "shift"}]}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"a", ",", "1", ",", "Nf"}], "}"}]}], "]"}]}], 
              "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"t", ",", "0", ",", "ord"}], "}"}]}], "]"}], "//", 
          "Normal"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"integrand", "=", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{"integrand", ",", 
            RowBox[{"{", 
             RowBox[{"t", ",", "0", ",", "ord"}], "}"}]}], "]"}], "//", 
          "Normal"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ",", 
          RowBox[{"j", "\[LessEqual]", 
           RowBox[{"Floor", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"N", "-", "3"}], ")"}], "/", "2"}], "]"}]}], ",", 
          RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"integrand", "=", 
            RowBox[{"Coefficient", "[", 
             RowBox[{"integrand", ",", 
              RowBox[{"z", "[", 
               RowBox[{"[", "j", "]"}], "]"}], ",", "0"}], "]"}]}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"integrand", "//", "Expand"}]}], "\[IndentingNewLine]", ",", 
       "\[IndentingNewLine]", "0"}], "\[IndentingNewLine]", "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.574375999044075*^9, 3.574376014566039*^9}, {
   3.574437926526805*^9, 3.574437950020805*^9}, {3.574440311140805*^9, 
   3.574440387119805*^9}, {3.5744404363088045`*^9, 3.574440578442805*^9}, {
   3.5744406169248047`*^9, 3.574440751679805*^9}, {3.574448286451805*^9, 
   3.5744484135238047`*^9}, {3.5744577269367437`*^9, 3.574457727012698*^9}, {
   3.5744596102878733`*^9, 3.574459862067985*^9}, {3.574459915865884*^9, 
   3.574459990536873*^9}, {3.5745071172124805`*^9, 3.5745071258684807`*^9}, {
   3.574511247385481*^9, 3.5745112517314806`*^9}, {3.5745195154579973`*^9, 
   3.5745195565421057`*^9}, {3.581144310589957*^9, 3.5811443204657717`*^9}, {
   3.5813679277913437`*^9, 3.581368231873475*^9}, {3.581368261966778*^9, 
   3.581368348295237*^9}, {3.581368381742551*^9, 3.5813685384697437`*^9}, {
   3.5813685911413794`*^9, 3.581368598052655*^9}, {3.581368659305132*^9, 
   3.5813686627110767`*^9}, {3.581370047314019*^9, 3.5813700597716227`*^9}, {
   3.581370126937937*^9, 3.581370130987935*^9}, {3.581426740276622*^9, 
   3.581426742274221*^9}, {3.5814267971879673`*^9, 3.5814268039003143`*^9}, {
   3.581950934814432*^9, 3.581951014303945*^9}, {3.581951091723009*^9, 
   3.581951097068288*^9}, {3.581951157938375*^9, 3.581951158660541*^9}, {
   3.581955820181594*^9, 3.581955854566777*^9}, {3.581956218560855*^9, 
   3.5819562188605556`*^9}, {3.581957092900959*^9, 3.581957096281365*^9}, {
   3.581961242174719*^9, 3.581961284053793*^9}, {3.581961333191427*^9, 
   3.5819613333396673`*^9}, {3.5820331500387907`*^9, 3.582033154491236*^9}, {
   3.5820340063384123`*^9, 3.5820340097527537`*^9}, 3.582040102740944*^9, 
   3.5820401647069435`*^9, {3.5820403428459435`*^9, 3.5820403535669436`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Computation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", 
    RowBox[{"\[Mu]", " ", "\[Nu]"}]], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.581950120900298*^9, 3.581950132906492*^9}, {
  3.5823288443881197`*^9, 3.5823288517525797`*^9}}],

Cell[TextData[{
 "The function:\n\n          ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", 
    RowBox[{"\[Mu]", " ", "\[Nu]"}]], TraditionalForm]]],
 "= ZSOn1[\[Mu], \[Nu], t, y, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["N", "c"], ","}], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["N", "f"], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["u", "a"], ","}], TraditionalForm]]],
 " r, ord, mesons],\n              \n computes the lens index in case of N=1, \
equations (4.8), (4.12), (4.14), and (4.17). Note that since here we have \
fundamental matter, we only have a duality with simply-connected groups and \
thus the only sector to be considered is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Z", "11"], "."}], TraditionalForm]]],
 " Here ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\"\<\!\(\*SubscriptBox[\(u\), \(a\)]\)\>\"", " "}], 
   TraditionalForm]]],
 " is an array of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["N", "f"], " "}], TraditionalForm]]],
 "fugacities for the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"SU", "(", 
    SubscriptBox["N", "f"], ")"}], TraditionalForm]]],
 " flavor symmetry and  \[OpenCurlyDoubleQuote]mesons\[CloseCurlyDoubleQuote] \
is (False) True  if singlet mesons (not) added. The parameter r corresponds\n \
to the r in the definition of lens space L(r,1)."
}], "Text",
 CellChangeTimes->{{3.5823625060364437`*^9, 3.582362611487492*^9}, {
  3.582362701607609*^9, 3.5823631039744673`*^9}, {3.5823672076547194`*^9, 
  3.5823673400456553`*^9}, {3.5823680349292593`*^9, 3.582368136495191*^9}, {
  3.5824518883834476`*^9, 3.582451896037838*^9}, {3.5824519554258966`*^9, 
  3.582451985991601*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.582367403689467*^9, 3.582367403810975*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSOn1", "[", 
   RowBox[{
   "\[Mu]_", ",", "\[Nu]_", ",", "t_", ",", "y_", ",", "N_", ",", "Nf_", ",", 
    "\[Mu]a_", ",", "r_", ",", "ord_", ",", "mesons_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"m", ",", "mm"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"\[Nu]", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"m", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"mm", ",", "j"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Floor", "[", 
             RowBox[{"N", "/", "2"}], "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{"m", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", "1", ",", 
                    RowBox[{"Floor", "[", 
                    RowBox[{"N", "/", "2"}], "]"}]}], "}"}]}], "]"}], "-", 
                "\[Mu]"}], ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
            RowBox[{"holoSOn1", "[", 
             RowBox[{
             "m", ",", "t", ",", "y", ",", "N", ",", "Nf", ",", "\[Mu]a", ",",
               "r", ",", "ord", ",", "mesons"}], "]"}], ",", "0"}], "]"}], 
          ",", 
          RowBox[{"Evaluate", "[", 
           RowBox[{"Sequence", "@@", 
            RowBox[{"bndsSO", "[", 
             RowBox[{"m", ",", "N", ",", "r"}], "]"}]}], "]"}]}], "]"}], "//",
         "Expand"}]}], "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"m", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"mm", ",", "j"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Max", "[", 
             RowBox[{
              RowBox[{"Floor", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"N", "-", "3"}], ")"}], "/", "2"}], "]"}], ",", 
              "1"}], "]"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{"m", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", "1", ",", 
                    RowBox[{"Floor", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"N", "-", "3"}], ")"}], "/", "2"}], "]"}]}], 
                   "}"}]}], "]"}], "+", 
                RowBox[{"r", "/", "2"}], "-", "\[Mu]"}], ",", "2"}], "]"}], 
             "\[Equal]", "0"}], ",", 
            RowBox[{"holoSOn1special", "[", 
             RowBox[{
             "m", ",", "t", ",", "y", ",", "N", ",", "Nf", ",", "\[Mu]a", ",",
               "r", ",", "ord", ",", "mesons"}], "]"}], ",", "0"}], "]"}], 
          ",", 
          RowBox[{"Evaluate", "[", 
           RowBox[{"Sequence", "@@", 
            RowBox[{"bndsSO", "[", 
             RowBox[{"m", ",", 
              RowBox[{"N", "-", "3"}], ",", "r"}], "]"}]}], "]"}]}], "]"}], "//",
         "Expand"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.581950161498598*^9, 3.581950162427628*^9}, {
  3.5819503233835373`*^9, 3.581950442654504*^9}, {3.581950537175449*^9, 
  3.581950601933058*^9}, {3.581959788764316*^9, 3.581959792954623*^9}, {
  3.581960257429035*^9, 3.581960277067443*^9}, {3.581960310731806*^9, 
  3.58196046198361*^9}, {3.581960509395728*^9, 3.581960554331997*^9}, {
  3.5820257486037216`*^9, 3.5820257523230934`*^9}, {3.58236937764789*^9, 
  3.582369379998939*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Computation of lens indices of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"so", "(", 
     SubscriptBox["N", "c"], ")"}], " ", "theories"}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.5824516992059402`*^9, 3.582451722402061*^9}}],

Cell[TextData[{
 "The finctions ISOSpin, ISOplus, and ISOminus compute the lens space indices \
of N=1 theories with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["N", "f"], " "}], TraditionalForm]]],
 " flavors and gauge groups ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Spin", "(", 
    SubscriptBox["N", "c"], ")"}], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"SO", "(", 
     SubscriptBox["N", "c"], ")"}], "+"], TraditionalForm]]],
 " , and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"SO", "(", 
     SubscriptBox["N", "c"], ")"}], "-"], TraditionalForm]]],
 " respectively: i.e.,\n ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{"Spin", "(", 
     SubscriptBox["N", "c"], ")"}]], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    SubscriptBox[
     RowBox[{"SO", "(", 
      SubscriptBox["N", "c"], ")"}], "+"]], TraditionalForm]]],
 ", and  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    SubscriptBox[
     RowBox[{"SO", "(", 
      SubscriptBox["N", "c"], ")"}], "-"]], TraditionalForm]]],
 " respectively as defined  in (4.2). The parameter mesons indicates whether \
singlet mesonic fields are included or not.  "
}], "Text",
 CellChangeTimes->{{3.582451740624601*^9, 3.582451866060671*^9}, {
  3.5824519954922123`*^9, 3.582452017862554*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ISOSpin", "[", 
    RowBox[{
    "t_", ",", "y_", ",", "N_", ",", "Nf_", ",", "\[Mu]a_", ",", "r_", ",", 
     "ord_", ",", "mesons_"}], "]"}], ":=", 
   RowBox[{"ZSOn1", "[", 
    RowBox[{
    "0", ",", "0", ",", "t", ",", "y", ",", "N", ",", "Nf", ",", "\[Mu]a", 
     ",", "r", ",", "ord", ",", "mesons"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582367990471336*^9, 3.582367996612751*^9}, {
  3.582451282587668*^9, 3.582451283370964*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ISOplus", "[", 
    RowBox[{
    "t_", ",", "y_", ",", "N_", ",", "Nf_", ",", "\[Mu]a_", ",", "r_", ",", 
     "ord_", ",", "mesons_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ZSOn1", "[", 
       RowBox[{
       "0", ",", "0", ",", "t", ",", "y", ",", "N", ",", "Nf", ",", "\[Mu]a", 
        ",", "r", ",", "ord", ",", "mesons"}], "]"}], "+", 
      RowBox[{"ZSOn1", "[", 
       RowBox[{
       "1", ",", "0", ",", "t", ",", "y", ",", "N", ",", "Nf", ",", "\[Mu]a", 
        ",", "r", ",", "ord", ",", "mesons"}], "]"}], "+", 
      RowBox[{"ZSOn1", "[", 
       RowBox[{
       "0", ",", "1", ",", "t", ",", "y", ",", "N", ",", "Nf", ",", "\[Mu]a", 
        ",", "r", ",", "ord", ",", "mesons"}], "]"}], "+", 
      RowBox[{"ZSOn1", "[", 
       RowBox[{
       "1", ",", "1", ",", "t", ",", "y", ",", "N", ",", "Nf", ",", "\[Mu]a", 
        ",", "r", ",", "ord", ",", "mesons"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ISOminus", "[", 
    RowBox[{
    "t_", ",", "y_", ",", "N_", ",", "Nf_", ",", "\[Mu]a_", ",", "r_", ",", 
     "ord_", ",", "mesons_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ZSOn1", "[", 
       RowBox[{
       "0", ",", "0", ",", "t", ",", "y", ",", "N", ",", "Nf", ",", "\[Mu]a", 
        ",", "r", ",", "ord", ",", "mesons"}], "]"}], "+", 
      RowBox[{"ZSOn1", "[", 
       RowBox[{
       "1", ",", "0", ",", "t", ",", "y", ",", "N", ",", "Nf", ",", "\[Mu]a", 
        ",", "r", ",", "ord", ",", "mesons"}], "]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ZSOn1", "[", 
          RowBox[{
          "0", ",", "1", ",", "t", ",", "y", ",", "N", ",", "Nf", ",", 
           "\[Mu]a", ",", "r", ",", "ord", ",", "mesons"}], "]"}], "-", 
         RowBox[{"ZSOn1", "[", 
          RowBox[{
          "1", ",", "1", ",", "t", ",", "y", ",", "N", ",", "Nf", ",", 
           "\[Mu]a", ",", "r", ",", "ord", ",", "mesons"}], "]"}]}], ")"}], 
       "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Mod", "[", 
          RowBox[{"r", ",", "4"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.582367755890792*^9, 3.5823679387744017`*^9}, {
  3.582367974564355*^9, 3.582368015882669*^9}, {3.5823690790185757`*^9, 
  3.582369081879471*^9}, {3.582369387578199*^9, 3.5823693888362703`*^9}, {
  3.58245128699437*^9, 3.5824512946532907`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 5}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "2. ",
 Cell[BoxData[
  FormBox[
   RowBox[{"su", "(", 
    SubscriptBox["N", "c"]}], TraditionalForm]]],
 ") definitions"
}], "Section",
 CellChangeTimes->{{3.574447557194805*^9, 3.5744475578018045`*^9}, {
  3.5745104153274803`*^9, 3.5745104371814804`*^9}, {3.581368883649774*^9, 
  3.581368885673884*^9}, {3.582314981517496*^9, 3.582314982439517*^9}, {
  3.582315453291498*^9, 3.58231545710332*^9}, {3.582365762801168*^9, 
  3.582365763961926*^9}, {3.582373462414999*^9, 3.582373469503139*^9}, {
  3.5824996397043657`*^9, 3.582499639767939*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell["commuting holonomies", "Subsection",
 CellChangeTimes->{{3.582314999530836*^9, 3.582315006650523*^9}, {
  3.5825420209259872`*^9, 3.582542021754128*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"SU", 
    RowBox[{"(", "N", ")"}], " ", "Haar", " ", "measure", " ", "in", " ", 
    "presence", " ", "of", " ", "holonomies", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["m", "1"], ",", 
       SubscriptBox["m", "2"], ",", "..."}], ")"}], ".", " ", "Here"}], " ", 
    SubscriptBox["m", "i"]}], "=", 
   RowBox[{
    RowBox[{"m", "[", 
     RowBox[{"[", "i", "]"}], "]"}], "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.582362233312839*^9, 3.5823623309277163`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"haarSU", "[", 
   RowBox[{"z_", ",", "m_", ",", "Nc_", ",", "r_"}], "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"z", "[", 
           RowBox[{"[", "i", "]"}], "]"}], 
          RowBox[{"z", "[", 
           RowBox[{"[", "j", "]"}], "]"}]], "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"z", "[", 
           RowBox[{"[", "j", "]"}], "]"}], 
          RowBox[{"z", "[", 
           RowBox[{"[", "i", "]"}], "]"}]], "-", "1"}], ")"}]}], ")"}], 
     RowBox[{"KroneckerDelta", "[", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"m", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "-", 
         RowBox[{"m", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ",", "r"}], "]"}], "]"}]], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Nc", "-", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", 
      RowBox[{"i", "+", "1"}], ",", "Nc"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5741621538154287`*^9, 3.5741621973514285`*^9}, {
  3.5744358711508045`*^9, 3.5744358840038047`*^9}, {3.574455506465041*^9, 
  3.574455507391831*^9}, {3.5745190898044367`*^9, 3.5745190907955356`*^9}, {
  3.5783136508414683`*^9, 3.5783136552789125`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Normalization", " ", "of", " ", "the", " ", "measure", " ", "above", " ", 
   "such", " ", "that", " ", "it", " ", "integrates", " ", "to", " ", "1."}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.582362251061755*^9, 3.582362259012211*^9}, {
  3.582362333679286*^9, 3.582362350196704*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"symSU", "[", 
   RowBox[{"m_", ",", "Nc_", ",", "r_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"zz", ",", "z"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"z", "=", 
      RowBox[{"Array", "[", 
       RowBox[{"zz", ",", "Nc"}], "]"}]}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"Nc", "<", "2"}], ",", "1", ",", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{
         RowBox[{"haarSU", "[", 
          RowBox[{"z", ",", "m", ",", "Nc", ",", "r"}], "]"}], ",", 
         RowBox[{"Evaluate", "[", 
          RowBox[{"Sequence", "@@", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"z", "[", 
                RowBox[{"[", "j", "]"}], "]"}], ",", "0", ",", "0"}], "}"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", "Nc"}], "}"}]}], "]"}]}], "]"}]}], 
        "]"}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.569931832949993*^9, 3.569931898296993*^9}, {
   3.569931934565993*^9, 3.5699320102009926`*^9}, {3.569932723051993*^9, 
   3.5699327316679926`*^9}, 3.573253600298081*^9, {3.573421924773135*^9, 
   3.5734219250348473`*^9}, {3.573484527656906*^9, 3.573484542334494*^9}, {
   3.5735698023097906`*^9, 3.5735698415627904`*^9}, {3.5741622077404284`*^9, 
   3.5741622858554287`*^9}, {3.5744555119617357`*^9, 
   3.5744555126097813`*^9}, {3.5745190955050063`*^9, 3.57451909704116*^9}, {
   3.5745191372901845`*^9, 3.574519138858341*^9}, {3.5783136598233666`*^9, 
   3.5783136645438385`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"bndsSU", "[", 
   RowBox[{"m_", ",", "Nc_", ",", "r_"}], "]"}], ":=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "0", ",", 
       RowBox[{"r", "-", "1"}]}], "}"}], "}"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"[", "j", "]"}], "]"}], ",", "0", ",", 
        RowBox[{"m", "[", 
         RowBox[{"[", 
          RowBox[{"j", "-", "1"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "2", ",", "Nc"}], "}"}]}], "]"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.573423505159614*^9, 3.5734235248091297`*^9}, {
  3.5734255657764177`*^9, 3.5734255661459017`*^9}, {3.5735662051917906`*^9, 
  3.5735662582847905`*^9}, {3.5735665438117905`*^9, 3.5735665468587904`*^9}, {
  3.57357040525179*^9, 3.5735704091307907`*^9}, {3.574163530792395*^9, 
  3.5741635818445*^9}, {3.574163618461161*^9, 3.574163618557171*^9}, {
  3.5745191057530313`*^9, 3.574519106849141*^9}, {3.578313687168101*^9, 
  3.57831369776016*^9}, {3.582493480038969*^9, 3.5824934905101547`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fvecSUn1", "[", 
   RowBox[{
   "z_", ",", "m_", ",", "t_", ",", "y_", ",", "Nc_", ",", "r_", ",", 
    "ord_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"fvecn1", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"z", "[", 
             RowBox[{"[", "i", "]"}], "]"}], 
            RowBox[{"z", "[", 
             RowBox[{"[", "j", "]"}], "]"}]], ",", 
           RowBox[{
            RowBox[{"m", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "-", 
            RowBox[{"m", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], ",", "t", ",", "y", ",", "r", 
           ",", "ord"}], "]"}], "+", 
         RowBox[{"fvecn1", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"z", "[", 
             RowBox[{"[", "j", "]"}], "]"}], 
            RowBox[{"z", "[", 
             RowBox[{"[", "i", "]"}], "]"}]], ",", 
           RowBox[{
            RowBox[{"m", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "-", 
            RowBox[{"m", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", "t", ",", "y", ",", "r", 
           ",", "ord"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Nc", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"i", "+", "1"}], ",", "Nc"}], "}"}]}], "]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Nc", "-", "1"}], ")"}], 
       RowBox[{"fvecn1", "[", 
        RowBox[{"1", ",", "0", ",", "t", ",", "y", ",", "r", ",", "ord"}], 
        "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       RowBox[{"Ceiling", "[", "ord", "]"}]}], "}"}]}], "]"}], "//", 
   "Normal"}]}]], "Input",
 CellChangeTimes->{{3.56920122945061*^9, 3.569201259109483*^9}, {
   3.5692013188268642`*^9, 3.569201391700816*^9}, {3.569201448586779*^9, 
   3.569201498352373*^9}, {3.5692031886570263`*^9, 3.56920319046353*^9}, {
   3.569205212816061*^9, 3.569205226136252*^9}, 3.569205316874569*^9, 
   3.56920818136513*^9, {3.569208234732011*^9, 3.569208236666958*^9}, {
   3.5692094810296907`*^9, 3.569209485008318*^9}, {3.569210340900798*^9, 
   3.569210347516698*^9}, {3.569241394475024*^9, 3.569241426112638*^9}, {
   3.569241461843957*^9, 3.569241568376305*^9}, {3.569241701453889*^9, 
   3.5692417023970623`*^9}, {3.569242362618576*^9, 3.56924236327328*^9}, {
   3.569243123645575*^9, 3.569243127131019*^9}, {3.569243269732244*^9, 
   3.5692432714425983`*^9}, {3.569332614721394*^9, 3.569332616154888*^9}, {
   3.569338941450801*^9, 3.569339104771158*^9}, {3.569339152142662*^9, 
   3.569339235075142*^9}, {3.5693415920655537`*^9, 3.569341685551622*^9}, 
   3.569444626255431*^9, {3.5699329966599927`*^9, 3.5699330740219927`*^9}, 
   3.5732536003002777`*^9, {3.5733821715210934`*^9, 3.5733822635232925`*^9}, {
   3.5734056173906364`*^9, 3.573405763545637*^9}, {3.573405862502637*^9, 
   3.573405897052637*^9}, {3.5734059568146367`*^9, 3.5734060038226366`*^9}, {
   3.573406353917637*^9, 3.573406358951637*^9}, {3.573407669602637*^9, 
   3.5734077013866367`*^9}, {3.5741622912404284`*^9, 
   3.5741623807554154`*^9}, {3.5741624579059715`*^9, 
   3.5741624580810585`*^9}, {3.574435913638805*^9, 3.574435932277805*^9}, {
   3.574446866894805*^9, 3.5744468840628047`*^9}, {3.5744543566668797`*^9, 
   3.5744543573470917`*^9}, {3.574454398045023*^9, 3.5744543988676357`*^9}, {
   3.574519109611417*^9, 3.574519113354791*^9}, {3.5783137577031536`*^9, 
   3.5783137869840813`*^9}, {3.5797047311731586`*^9, 3.579704756261447*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ffunhyperSUn1", "[", 
   RowBox[{
   "z_", ",", "m_", ",", "t_", ",", "y_", ",", "\[CapitalDelta]_", ",", 
    "\[Mu]v_", ",", "\[Mu]a_", ",", "Nc_", ",", "Nf_", ",", "r_", ",", 
    "ord_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"fchiraln1", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"z", "[", 
            RowBox[{"[", "i", "]"}], "]"}], 
           RowBox[{"\[Mu]v", "[", 
            RowBox[{"[", "a", "]"}], "]"}], 
           RowBox[{"\[Mu]a", "[", 
            RowBox[{"[", "a", "]"}], "]"}]}], ",", 
          RowBox[{"m", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "t", ",", "y", ",", 
          "\[CapitalDelta]", ",", "r", ",", "ord"}], "]"}], "+", 
        RowBox[{"fchiraln1", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"\[Mu]a", "[", 
            RowBox[{"[", "a", "]"}], "]"}], 
           RowBox[{
            RowBox[{"z", "[", 
             RowBox[{"[", "i", "]"}], "]"}], 
            RowBox[{"\[Mu]v", "[", 
             RowBox[{"[", "a", "]"}], "]"}]}]], ",", 
          RowBox[{"-", 
           RowBox[{"m", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", "t", ",", "y", ",", 
          "\[CapitalDelta]", ",", "r", ",", "ord"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "Nf"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "Nc"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       RowBox[{"Ceiling", "[", "ord", "]"}]}], "}"}]}], "]"}], "//", 
   "Normal"}]}]], "Input",
 CellChangeTimes->{{3.574454362891975*^9, 3.5744543716352053`*^9}, {
  3.5744544048115177`*^9, 3.5744544404484053`*^9}, {3.5744545073878517`*^9, 
  3.574454562509708*^9}, {3.57445461907644*^9, 3.57445461995428*^9}, {
  3.574519119714427*^9, 3.574519121850641*^9}, {3.5775452528539443`*^9, 
  3.5775453211207705`*^9}, {3.578313850547437*^9, 3.57831385837822*^9}, {
  3.578319191873516*^9, 3.5783191918965187`*^9}, {3.578319518749201*^9, 
  3.578319526083934*^9}, {3.5789603952028303`*^9, 3.578960430126951*^9}, {
  3.5797047628553143`*^9, 3.5797047655127068`*^9}, {3.579705856429541*^9, 
  3.579705864910261*^9}, {3.581963580318727*^9, 3.5819635890384407`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fmesonSUn1", "[", 
   RowBox[{
   "t_", ",", "y_", ",", "\[CapitalDelta]_", ",", "\[Mu]v_", ",", "\[Mu]a_", 
    ",", "Nf_", ",", "r_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"fchiraln1", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Mu]v", "[", 
           RowBox[{"[", "a", "]"}], "]"}], 
          RowBox[{"\[Mu]a", "[", 
           RowBox[{"[", "a", "]"}], "]"}], 
          SuperscriptBox[
           RowBox[{"\[Mu]v", "[", 
            RowBox[{"[", "b", "]"}], "]"}], 
           RowBox[{"-", "1"}]], 
          RowBox[{"\[Mu]a", "[", 
           RowBox[{"[", "b", "]"}], "]"}]}], ",", "0", ",", "t", ",", "y", 
         ",", "\[CapitalDelta]", ",", "r", ",", "ord"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "Nf"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "Nf"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       RowBox[{"Ceiling", "[", "ord", "]"}]}], "}"}]}], "]"}], "//", 
   "Normal"}]}]], "Input",
 CellChangeTimes->{{3.574454585917527*^9, 3.5744546330195913`*^9}, {
  3.5745191259530506`*^9, 3.574519127633219*^9}, {3.577545328436502*^9, 
  3.5775453811957774`*^9}, {3.578319277241052*^9, 3.578319284728801*^9}, {
  3.5783195319965253`*^9, 3.578319537337059*^9}, {3.578960439520772*^9, 
  3.578960448454928*^9}, {3.578960688107623*^9, 3.5789606946835938`*^9}, {
  3.5797047675887814`*^9, 3.579704770127124*^9}, {3.579705840060205*^9, 
  3.579705868138582*^9}, {3.5819635682840223`*^9, 3.5819635741817217`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fvecSUn2", "[", 
   RowBox[{
   "z_", ",", "m_", ",", "t_", ",", "y_", ",", "v_", ",", "Nc_", ",", "r_", 
    ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"fvecn2", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"z", "[", 
            RowBox[{"[", "i", "]"}], "]"}], 
           RowBox[{"z", "[", 
            RowBox[{"[", "j", "]"}], "]"}]], ",", 
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "-", 
           RowBox[{"m", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], ",", "t", ",", "y", ",", "v", 
          ",", "r", ",", "ord"}], "]"}], "+", 
        RowBox[{"fvecn2", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"z", "[", 
            RowBox[{"[", "j", "]"}], "]"}], 
           RowBox[{"z", "[", 
            RowBox[{"[", "i", "]"}], "]"}]], ",", 
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "-", 
           RowBox[{"m", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", "t", ",", "y", ",", "v", 
          ",", "r", ",", "ord"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Nc", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"i", "+", "1"}], ",", "Nc"}], "}"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Nc", "-", "1"}], ")"}], 
      RowBox[{"fvecn2", "[", 
       RowBox[{
       "1", ",", "0", ",", "t", ",", "y", ",", "v", ",", "r", ",", "ord"}], 
       "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", 
      RowBox[{"Ceiling", "[", "ord", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.56920122945061*^9, 3.569201259109483*^9}, {
   3.5692013188268642`*^9, 3.569201391700816*^9}, {3.569201448586779*^9, 
   3.569201498352373*^9}, {3.5692031886570263`*^9, 3.56920319046353*^9}, {
   3.569205212816061*^9, 3.569205226136252*^9}, 3.569205316874569*^9, 
   3.56920818136513*^9, {3.569208234732011*^9, 3.569208236666958*^9}, {
   3.5692094810296907`*^9, 3.569209485008318*^9}, {3.569210340900798*^9, 
   3.569210347516698*^9}, {3.569241394475024*^9, 3.569241426112638*^9}, {
   3.569241461843957*^9, 3.569241568376305*^9}, {3.569241701453889*^9, 
   3.5692417023970623`*^9}, {3.569242362618576*^9, 3.56924236327328*^9}, {
   3.569243123645575*^9, 3.569243127131019*^9}, {3.569243269732244*^9, 
   3.5692432714425983`*^9}, {3.569332614721394*^9, 3.569332616154888*^9}, {
   3.569338941450801*^9, 3.569339104771158*^9}, {3.569339152142662*^9, 
   3.569339235075142*^9}, {3.5693415920655537`*^9, 3.569341685551622*^9}, 
   3.569444626255431*^9, {3.5699329966599927`*^9, 3.5699330740219927`*^9}, 
   3.5732536003002777`*^9, {3.5733821715210934`*^9, 3.5733822635232925`*^9}, {
   3.5734056173906364`*^9, 3.573405763545637*^9}, {3.573405862502637*^9, 
   3.573405897052637*^9}, {3.5734059568146367`*^9, 3.5734060038226366`*^9}, {
   3.573406353917637*^9, 3.573406358951637*^9}, {3.573407669602637*^9, 
   3.5734077013866367`*^9}, {3.5741622912404284`*^9, 
   3.5741623807554154`*^9}, {3.5741624579059715`*^9, 
   3.5741624580810585`*^9}, {3.574446890053805*^9, 3.574446905149805*^9}, {
   3.574454401261331*^9, 3.574454402108946*^9}, {3.574519115932049*^9, 
   3.574519117163172*^9}, {3.578313799152298*^9, 3.578313823048688*^9}, {
   3.5789517593024387`*^9, 3.578951763909368*^9}, {3.5797134892127542`*^9, 
   3.579713489850683*^9}, {3.5797135325437937`*^9, 3.5797135474318943`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fadjhyperSUn2", "[", 
   RowBox[{
   "z_", ",", "m_", ",", "t_", ",", "y_", ",", "v_", ",", "w_", ",", "Nc_", 
    ",", "r_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"fchiraln2", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"z", "[", 
            RowBox[{"[", "i", "]"}], "]"}], 
           RowBox[{"z", "[", 
            RowBox[{"[", "j", "]"}], "]"}]], ",", 
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "-", 
           RowBox[{"m", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], ",", "t", ",", "y", ",", "v", 
          ",", "w", ",", "r", ",", "ord"}], "]"}], "+", 
        RowBox[{"fchiraln2", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"z", "[", 
            RowBox[{"[", "j", "]"}], "]"}], 
           RowBox[{"z", "[", 
            RowBox[{"[", "i", "]"}], "]"}]], ",", 
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "-", 
           RowBox[{"m", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", "t", ",", "y", ",", "v", 
          ",", "w", ",", "r", ",", "ord"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Nc", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"i", "+", "1"}], ",", "Nc"}], "}"}]}], "]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Nc", "-", "1"}], ")"}], 
      RowBox[{"fchiraln2", "[", 
       RowBox[{
       "1", ",", "0", ",", "t", ",", "y", ",", "v", ",", "w", ",", "r", ",", 
        "ord"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", 
      RowBox[{"Ceiling", "[", "ord", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.569201607109717*^9, 3.5692016353410273`*^9}, {
   3.569201707085472*^9, 3.569201725851122*^9}, {3.5692017616920424`*^9, 
   3.569201849154263*^9}, {3.5692019114110003`*^9, 3.569201966844802*^9}, {
   3.5692031931917257`*^9, 3.569203194799191*^9}, {3.56920515268993*^9, 
   3.569205178546221*^9}, {3.5692103442224483`*^9, 3.569210351045351*^9}, {
   3.569241526036767*^9, 3.569241526133223*^9}, {3.569241606379147*^9, 
   3.5692416964128857`*^9}, {3.56924207080231*^9, 3.5692420792581253`*^9}, {
   3.569242366019536*^9, 3.569242367418106*^9}, {3.569243101840033*^9, 
   3.56924310614176*^9}, {3.56924326301296*^9, 3.5692432673158007`*^9}, 
   3.569243421797676*^9, {3.5692969156335*^9, 3.569296917950183*^9}, {
   3.5693326189849358`*^9, 3.569332619456715*^9}, {3.569339251371209*^9, 
   3.569339252753912*^9}, {3.569339318364625*^9, 3.569339428882265*^9}, {
   3.56933946146062*^9, 3.5693394771232157`*^9}, {3.569341516174219*^9, 
   3.569341519711493*^9}, {3.569341704238906*^9, 3.569341708652789*^9}, 
   3.5694446262562847`*^9, {3.569933100050993*^9, 3.569933110456993*^9}, 
   3.57325360030167*^9, {3.573405962795637*^9, 3.5734059670346365`*^9}, {
   3.573406104587637*^9, 3.5734062642256365`*^9}, {3.573406507028637*^9, 
   3.573406519200637*^9}, {3.574162390223147*^9, 3.5741624684142227`*^9}, {
   3.574187417534172*^9, 3.574187423854436*^9}, {3.574446910611805*^9, 
   3.5744469245968046`*^9}, {3.5744544074048033`*^9, 3.574454408003284*^9}, {
   3.5745191302524805`*^9, 3.574519131876643*^9}, {3.5783192976770954`*^9, 
   3.578319309661294*^9}, {3.579713493099319*^9, 3.579713526550949*^9}, {
   3.582545595175662*^9, 3.582545605515777*^9}, {3.582546009693932*^9, 
   3.582546010121544*^9}}],

Cell[CellGroupData[{

Cell["N=1 QCD", "Subsubsection",
 CellChangeTimes->{{3.574447925498805*^9, 3.5744479348818045`*^9}, {
  3.582920137625001*^9, 3.582920139581559*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{" ", 
   RowBox[{
    RowBox[{"As", " ", "an", " ", "additional", " ", "duality", " ", "test"}],
     ",", " ", 
    RowBox[{
    "outside", " ", "the", " ", "main", " ", "scope", " ", "of", " ", "the", 
     " ", "paper"}], ",", " ", 
    RowBox[{
     RowBox[{
     "we", " ", "include", " ", "functions", " ", "which", " ", "check", " ", 
      "N"}], "=", 
     RowBox[{"1", " ", "SU", 
      RowBox[{"(", "N", ")"}], " ", "Seiberg", " ", 
      RowBox[{"Duality", ".", "  ", "Since"}], " ", "the", " ", "matter", " ",
       "here", " ", "is", " ", "in", " ", "the", " ", "fundamental", " ", 
      "representation"}]}], ",", " ", 
    RowBox[{
    "the", " ", "gauge", " ", "group", " ", "must", " ", "be", " ", "the", 
     " ", "simply", " ", "connected", " ", "form"}], ",", " ", 
    RowBox[{"SU", 
     RowBox[{"(", "N", ")"}]}], ",", " ", 
    RowBox[{
    "and", " ", "so", " ", "the", " ", "global", " ", "issues", " ", "we", 
     " ", "are", " ", "interested", " ", "in", " ", "do", " ", "not", " ", 
     "arise", " ", 
     RowBox[{"here", ".", "  ", "Nevertheless"}]}], ",", " ", 
    RowBox[{
    "it", " ", "serves", " ", "as", " ", "a", " ", "simple", " ", "example", 
     " ", "of", " ", "using", " ", "the", " ", "lens", " ", "index", " ", 
     "to", " ", "test", " ", 
     RowBox[{"dualities", "."}], " ", "*"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.5829201867213078`*^9, 3.5829203387179613`*^9}, {
  3.5829204365378*^9, 3.582920439041603*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"zpSUn1", "[", 
   RowBox[{
   "z_", ",", "m_", ",", "t_", ",", "y_", ",", "\[Mu]v_", ",", "\[Mu]a_", ",",
     "\[CapitalDelta]_", ",", "Nc_", ",", "Nf_", ",", "r_"}], "]"}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Product", "[", 
      RowBox[{
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "3"}], 
         RowBox[{"expon", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"m", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "-", 
            RowBox[{"m", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], ",", "r"}], "]"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Nc", "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"i", "+", "1"}], ",", "Nc"}], "}"}]}], "]"}], 
     RowBox[{"Product", "[", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         SuperscriptBox["t", 
          RowBox[{"3", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[CapitalDelta]"}], ")"}]}]], ")"}], 
        RowBox[{"expon", "[", 
         RowBox[{
          RowBox[{"m", "[", 
           RowBox[{"[", "j", "]"}], "]"}], ",", "r"}], "]"}]], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "Nc"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "Nf"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"Evaluate", "[", 
     RowBox[{"Sequence", "[", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"z", "[", 
            RowBox[{"[", "j", "]"}], "]"}], ">", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Nc", "-", "1"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ">", "0"}], "}"}]}], "]"}], "]"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQ7f3se8u+ha8cpyUITwLRTKrNYQuWv3K8O/lsDIgW
shROBNGJnSk5IHrpMd5CED3/cHkRiNav/f0eRJc4Lf0Iosscr1hLrXzlKHJL
1w5Ez3OrCwfRuy2vx4Po8iaHNBDtwsSYA6I3TfW94bfqlaPEt+DbIPrSh9ue
wUBaa87cOBCd8W3zURA9MWnLHRB9a+7sSSFAWmnXRzDN0xI6HUTPOl0Opk9e
12Ldv/qVY33bLwEQvSTW3RREC9zKBdN+/x4wHwTSz6bdZAXR89SXSYDoyy+i
JUH09xcuBmDxHffA9DWvsmwQLRM3AUyflC+9CaJt3y8A00cbJTkOAWmfnfPA
dPMPUQUQ7ToxBEwXKyyaxbvhleOLuJolIBoAgvfIuQ==
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"holoSUn1", "[", 
    RowBox[{
    "m_", ",", "t_", ",", "y_", ",", "\[Mu]v_", ",", "\[Mu]a_", ",", "Nc_", 
     ",", "Nf_", ",", "r_", ",", "ord_", ",", "mesons_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[CapitalDelta]", ",", "shift", ",", "integrand", ",", "z", ",", "zz", 
       ",", "j"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "=", 
       RowBox[{"1", "-", 
        RowBox[{"Nc", "/", "Nf"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"z", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"zz", ",", "j"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "Nc"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"z", "[", 
        RowBox[{"[", "Nc", "]"}], "]"}], "=", 
       SuperscriptBox[
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"z", "[", 
           RowBox[{"[", "j", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Nc", "-", "1"}]}], "}"}]}], "]"}], 
        RowBox[{"-", "1"}]]}], ";", "\[IndentingNewLine]", 
      RowBox[{"shift", "=", 
       RowBox[{"Exponent", "[", 
        RowBox[{
         RowBox[{"zpSUn1", "[", 
          RowBox[{
          "z", ",", "m", ",", "t", ",", "y", ",", "\[Mu]v", ",", "\[Mu]a", 
           ",", "\[CapitalDelta]", ",", "Nc", ",", "Nf", ",", "r"}], "]"}], 
         ",", "t"}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"shift", "\[LessEqual]", "ord"}], ",", "\[IndentingNewLine]", 
        
        RowBox[{
         RowBox[{"integrand", "=", 
          RowBox[{
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"symSU", "[", 
                 RowBox[{"m", ",", "Nc", ",", "r"}], "]"}]}], ")"}], 
              RowBox[{"haarSU", "[", 
               RowBox[{"z", ",", "m", ",", "Nc", ",", "r"}], "]"}], 
              RowBox[{"zpSUn1", "[", 
               RowBox[{
               "z", ",", "m", ",", "t", ",", "y", ",", "\[Mu]v", ",", 
                "\[Mu]a", ",", "\[CapitalDelta]", ",", "Nc", ",", "Nf", ",", 
                "r"}], "]"}], 
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"fvecSUn1", "[", 
                 RowBox[{
                 "z", ",", "m", ",", "t", ",", "y", ",", "Nc", ",", "r", ",", 
                  
                  RowBox[{"ord", "-", "shift"}]}], "]"}], "+", 
                RowBox[{"ffunhyperSUn1", "[", 
                 RowBox[{
                 "z", ",", "m", ",", "t", ",", "y", ",", "\[CapitalDelta]", 
                  ",", "\[Mu]v", ",", "\[Mu]a", ",", "Nc", ",", "Nf", ",", 
                  "r", ",", 
                  RowBox[{"ord", "-", "shift"}]}], "]"}], "+", 
                RowBox[{"If", "[", 
                 RowBox[{"mesons", ",", 
                  RowBox[{"fmesonSUn1", "[", 
                   RowBox[{"t", ",", "y", ",", 
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "\[CapitalDelta]"}], ")"}]}], ",", 
                    SuperscriptBox["\[Mu]v", 
                    RowBox[{"-", "1"}]], ",", 
                    SuperscriptBox["\[Mu]a", 
                    RowBox[{"-", "1"}]], ",", "Nf", ",", "r", ",", 
                    RowBox[{"ord", "-", "shift"}]}], "]"}], ",", "0"}], 
                 "]"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"t", ",", "0", ",", "ord"}], "}"}]}], "]"}], "//", 
           "Normal"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"integrand", "=", 
          RowBox[{
           RowBox[{"Series", "[", 
            RowBox[{"integrand", ",", 
             RowBox[{"{", 
              RowBox[{"t", ",", "0", ",", "ord"}], "}"}]}], "]"}], "//", 
           "Normal"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", "1"}], ",", 
           RowBox[{"j", "\[LessEqual]", 
            RowBox[{"Nc", "-", "1"}]}], ",", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"integrand", "=", 
             RowBox[{"Coefficient", "[", 
              RowBox[{"integrand", ",", 
               RowBox[{"z", "[", 
                RowBox[{"[", "j", "]"}], "]"}], ",", "0"}], "]"}]}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"integrand", "//", "Expand"}]}], "\[IndentingNewLine]", ",", 
        "\[IndentingNewLine]", "0"}], "]"}]}]}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.573423218272594*^9, 3.573423218790756*^9}, {
   3.573423982377633*^9, 3.573423982935709*^9}, {3.5734242507378597`*^9, 
   3.573424254731944*^9}, {3.573988269013805*^9, 3.5739883292988048`*^9}, 
   3.573988704579805*^9, {3.5739891169308047`*^9, 3.573989139829805*^9}, {
   3.573989848576805*^9, 3.573989877925805*^9}, {3.5739925535228047`*^9, 
   3.5739925608258047`*^9}, {3.5741624841420827`*^9, 
   3.5741625138619356`*^9}, {3.5741630447697983`*^9, 3.574163142610581*^9}, {
   3.574163202557575*^9, 3.574163207717091*^9}, {3.574163793818695*^9, 
   3.5741637971530285`*^9}, {3.5741855318539906`*^9, 3.5741855512259903`*^9}, 
   3.574187430081681*^9, {3.5744359635958047`*^9, 3.574435963875805*^9}, {
   3.574436071357805*^9, 3.574436071385805*^9}, {3.574446951436805*^9, 
   3.574446956651805*^9}, {3.574454651374077*^9, 3.5744546821653223`*^9}, {
   3.574454749411446*^9, 3.574454894192842*^9}, {3.57445493391698*^9, 
   3.574454933989058*^9}, {3.574455128257289*^9, 3.574455132845085*^9}, {
   3.574455520901329*^9, 3.57445552134711*^9}, {3.5744558936052313`*^9, 
   3.5744558969399633`*^9}, {3.5744615993731213`*^9, 3.574461608779354*^9}, {
   3.5745191495194073`*^9, 3.574519165175973*^9}, 3.577545795001154*^9, {
   3.577545858530506*^9, 3.577545890924745*^9}, {3.5775470361222534`*^9, 
   3.5775470552231636`*^9}, {3.5775471664592857`*^9, 
   3.5775471726349034`*^9}, {3.5775536462772026`*^9, 3.577553656171192*^9}, {
   3.5775559022017727`*^9, 3.5775559025488076`*^9}, {3.578319619735298*^9, 
   3.5783196316474895`*^9}, 3.5783196933036547`*^9, {3.5783197295292764`*^9, 
   3.5783197460499287`*^9}, {3.5789606448550863`*^9, 3.578960645511235*^9}, {
   3.578960706658711*^9, 3.578960722200181*^9}, {3.578961713194639*^9, 
   3.5789617185766973`*^9}, {3.5797050079710073`*^9, 3.579705249473662*^9}, {
   3.579705316337619*^9, 3.579705341769332*^9}, {3.5797054860444508`*^9, 
   3.579705486517228*^9}, {3.5797057890656757`*^9, 3.57970581568857*^9}, {
   3.579711093387792*^9, 3.5797110968993397`*^9}, 3.5797111651073027`*^9, {
   3.5797112275963173`*^9, 3.5797112318804083`*^9}, {3.579711286176627*^9, 
   3.579711292637885*^9}, {3.579711582593329*^9, 3.579711591933421*^9}, 
   3.5797117810892363`*^9, {3.579711897610042*^9, 3.5797119262434*^9}, {
   3.5797121865959187`*^9, 3.5797121868935633`*^9}, {3.5811406960410643`*^9, 
   3.581140698487965*^9}, {3.581368567130756*^9, 3.581368567289521*^9}, {
   3.581963442462237*^9, 3.5819634663002853`*^9}, {3.581963543650745*^9, 
   3.581963545584133*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["N=4", "Subsection",
 CellChangeTimes->{{3.581137805671146*^9, 3.581137820807054*^9}, {
  3.581137948027418*^9, 3.581137989290536*^9}, {3.581138123105998*^9, 
  3.581138188986657*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"holoSUn4", "[", 
    RowBox[{
    "m_", ",", "t_", ",", "y_", ",", "v_", ",", "w_", ",", "Nc_", ",", "r_", 
     ",", "ord_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", ",", "integrand", ",", "z", ",", "zz", ",", "j"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"z", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"zz", ",", "j"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "Nc"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"z", "[", 
        RowBox[{"[", "Nc", "]"}], "]"}], "=", 
       SuperscriptBox[
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"z", "[", 
           RowBox[{"[", "j", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Nc", "-", "1"}]}], "}"}]}], "]"}], 
        RowBox[{"-", "1"}]]}], ";", "\[IndentingNewLine]", 
      RowBox[{"k", "=", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"[", "j", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "Nc"}], "}"}]}], "]"}], ",", "Nc"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"m", "+", 
        RowBox[{"k", "/", "Nc"}]}], "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"integrand", "=", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", 
             RowBox[{"symSU", "[", 
              RowBox[{"m", ",", "Nc", ",", "r"}], "]"}]}], ")"}], 
           RowBox[{"haarSU", "[", 
            RowBox[{"z", ",", "m", ",", "Nc", ",", "r"}], "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"fvecSUn2", "[", 
              RowBox[{
              "z", ",", "m", ",", "t", ",", "y", ",", "v", ",", "Nc", ",", 
               "r", ",", "ord"}], "]"}], "+", 
             RowBox[{"fadjhyperSUn2", "[", 
              RowBox[{
              "z", ",", "m", ",", "t", ",", "y", ",", "v", ",", "w", ",", 
               "Nc", ",", "r", ",", "ord"}], "]"}], "+", 
             RowBox[{"fadjhyperSUn2", "[", 
              RowBox[{
              "z", ",", "m", ",", "t", ",", "y", ",", "w", ",", "1", ",", 
               "Nc", ",", "r", ",", "ord"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "ord"}], "}"}]}], "]"}], "//", 
        "Normal"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"integrand", "=", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"integrand", ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "ord"}], "}"}]}], "]"}], "//", 
        "Normal"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "1"}], ",", 
        RowBox[{"j", "\[LessEqual]", 
         RowBox[{"Nc", "-", "1"}]}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"integrand", "=", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"integrand", ",", 
            RowBox[{"z", "[", 
             RowBox[{"[", "j", "]"}], "]"}], ",", "0"}], "]"}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"integrand", "//", "Expand"}]}]}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.573423221260687*^9, 3.573423229013144*^9}, 
   3.5734234308507843`*^9, 3.573424238230137*^9, 3.573428027037683*^9, {
   3.573428095182838*^9, 3.5734281074709663`*^9}, 3.5739886899648046`*^9, {
   3.5741631947487946`*^9, 3.5741632789072094`*^9}, {3.5741634830256195`*^9, 
   3.5741635011124277`*^9}, {3.5741854517089906`*^9, 3.5741854517569904`*^9}, 
   3.5741855128809905`*^9, {3.5744359719858046`*^9, 3.574435973177805*^9}, {
   3.574436069067805*^9, 3.5744360691318045`*^9}, {3.574446974383805*^9, 
   3.5744469916148047`*^9}, {3.574454654828907*^9, 3.5744546645891542`*^9}, {
   3.574454941043728*^9, 3.574454966323222*^9}, {3.574463117953446*^9, 
   3.574463126534237*^9}, {3.5745191842458797`*^9, 3.5745192203354883`*^9}, {
   3.574519266825137*^9, 3.574519267777232*^9}, {3.5745284836467266`*^9, 
   3.5745284863840003`*^9}, {3.5775458999676495`*^9, 3.577545910760729*^9}, {
   3.5783197906383867`*^9, 3.5783200124375644`*^9}, {3.5783212661549234`*^9, 
   3.5783212670590143`*^9}, {3.5783227311994133`*^9, 3.578322731287422*^9}, {
   3.57832291568686*^9, 3.5783229365259438`*^9}, {3.5797133486886387`*^9, 
   3.579713466181697*^9}, {3.579713586656188*^9, 3.579713600762157*^9}, {
   3.579713665755666*^9, 3.5797136749440117`*^9}, {3.57978650304218*^9, 
   3.579786504332425*^9}, {3.57979202540904*^9, 3.579792034172604*^9}, {
   3.5797920700469217`*^9, 3.57979207860646*^9}, {3.579792250217655*^9, 
   3.579792311008052*^9}, {3.579792397526211*^9, 3.5797924234275303`*^9}, {
   3.579792528024055*^9, 3.579792599383366*^9}, 3.579792636420465*^9, {
   3.579792709078085*^9, 3.579792732738523*^9}, {3.5797927759676733`*^9, 
   3.579792776246162*^9}, {3.5797929380295897`*^9, 3.5797929879990387`*^9}, {
   3.579793052463458*^9, 3.579793057564754*^9}, {3.581428722756976*^9, 
   3.581428723919808*^9}, {3.581433617618929*^9, 3.5814336354609537`*^9}, {
   3.5814336956260386`*^9, 3.5814337341110926`*^9}, {3.5814339955384607`*^9, 
   3.5814339957284603`*^9}, {3.581434062835555*^9, 3.5814340630155554`*^9}, {
   3.582545640303398*^9, 3.58254566776187*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}]
}, Open  ]],

Cell[CellGroupData[{

Cell["almost commuting holonomies:", "Subsection",
 CellChangeTimes->{{3.574509783175481*^9, 3.5745097858304806`*^9}, {
  3.5745515791387033`*^9, 3.574551580246303*^9}, {3.5811281599448843`*^9, 
  3.581128160950364*^9}, {3.582315026901742*^9, 3.582315030269907*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"SU", 
   RowBox[{"(", "N", ")"}], " ", "Haar", " ", "measure", " ", "in", " ", 
   "presence", " ", "of", " ", "almost", " ", "commuting", " ", 
   RowBox[{"holonomies", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.582362429106268*^9, 3.582362440176193*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"haarSUspecial", "[", 
   RowBox[{"z_", ",", "m_", ",", "l_", ",", "Nc_", ",", "r_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "d", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"d", "=", 
      RowBox[{"GCD", "[", 
       RowBox[{"Nc", ",", "l"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"i", "\[Equal]", "j"}], " ", ",", "1", ",", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"z", "[", 
              RowBox[{"[", "i", "]"}], "]"}], 
             SuperscriptBox[
              RowBox[{"z", "[", 
               RowBox[{"[", "j", "]"}], "]"}], 
              RowBox[{"-", "1"}]], " ", 
             RowBox[{"Exp", "[", 
              RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "a", " ", 
               RowBox[{"d", "/", "Nc"}]}], "]"}]}]}], ")"}], 
          RowBox[{"KroneckerDelta", "[", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"m", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "-", 
              RowBox[{"m", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "+", 
              RowBox[{"b", " ", "l", " ", 
               RowBox[{"r", "/", "Nc"}]}]}], ",", "r"}], "]"}], "]"}]]}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "d"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", 
         RowBox[{"Nc", "/", "d"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", 
         RowBox[{"Nc", "/", "d"}]}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.5741621538154287`*^9, 3.5741621973514285`*^9}, {
   3.5744358711508045`*^9, 3.5744358840038047`*^9}, {3.574455506465041*^9, 
   3.574455507391831*^9}, {3.5745190898044367`*^9, 3.5745190907955356`*^9}, {
   3.5783136508414683`*^9, 3.5783136552789125`*^9}, {3.581129062782818*^9, 
   3.58112906382621*^9}, {3.581129095655604*^9, 3.581129302016691*^9}, {
   3.581129427256462*^9, 3.581129431025066*^9}, 3.5811296631265993`*^9, {
   3.5814529383497553`*^9, 3.581452940478982*^9}, {3.5814533083673277`*^9, 
   3.581453308966138*^9}, {3.581453343048917*^9, 3.581453343450132*^9}, {
   3.58249318988579*^9, 3.582493222636353*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"symSUspecial", "[", 
   RowBox[{"m_", ",", "l_", ",", "Nc_", ",", "r_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"zz", ",", "z", ",", "d"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"d", "=", 
      RowBox[{"GCD", "[", 
       RowBox[{"Nc", ",", "l"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"z", "=", 
      RowBox[{"Array", "[", 
       RowBox[{"zz", ",", "d"}], "]"}]}], ";", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"d", "<", "2"}], ",", "1", ",", 
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{
         RowBox[{"haarSUspecial", "[", 
          RowBox[{"z", ",", "m", ",", "l", ",", "Nc", ",", "r"}], "]"}], ",", 
         
         RowBox[{"Evaluate", "[", 
          RowBox[{"Sequence", "@@", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"z", "[", 
                RowBox[{"[", "j", "]"}], "]"}], ",", "0", ",", "0"}], "}"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}]}], "]"}]}], 
        "]"}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.569931832949993*^9, 3.569931898296993*^9}, {
   3.569931934565993*^9, 3.5699320102009926`*^9}, {3.569932723051993*^9, 
   3.5699327316679926`*^9}, 3.573253600298081*^9, {3.573421924773135*^9, 
   3.5734219250348473`*^9}, {3.573484527656906*^9, 3.573484542334494*^9}, {
   3.5735698023097906`*^9, 3.5735698415627904`*^9}, {3.5741622077404284`*^9, 
   3.5741622858554287`*^9}, {3.5744555119617357`*^9, 
   3.5744555126097813`*^9}, {3.5745190955050063`*^9, 3.57451909704116*^9}, {
   3.5745191372901845`*^9, 3.574519138858341*^9}, {3.5783136598233666`*^9, 
   3.5783136645438385`*^9}, {3.581129313472077*^9, 3.581129377165842*^9}, {
   3.5814529503487577`*^9, 3.5814529826852913`*^9}, {3.581453311629182*^9, 
   3.58145331203747*^9}, {3.5814533454807053`*^9, 3.5814533460079412`*^9}, {
   3.5824932270364103`*^9, 3.5824932405563707`*^9}}],

Cell[CellGroupData[{

Cell["N=4", "Subsubsection",
 CellChangeTimes->{{3.574447967479805*^9, 3.574447968071805*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"holoSUn4special", "[", 
   RowBox[{
   "m_", ",", "t_", ",", "y_", ",", "v_", ",", "w_", ",", "l_", ",", "Nc_", 
    ",", "r_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k", ",", "d", ",", "z", ",", "zz", ",", "integrand", ",", "j"}],
      "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"r", " ", "l"}], ",", "Nc"}], "]"}], "\[Equal]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"d", "=", 
        RowBox[{"GCD", "[", 
         RowBox[{"Nc", ",", "l"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"z", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"zz", ",", "j"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"z", "[", 
         RowBox[{"[", "d", "]"}], "]"}], "=", 
        SuperscriptBox[
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"z", "[", 
            RowBox[{"[", "j", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", 
             RowBox[{"d", "-", "1"}]}], "}"}]}], "]"}], 
         RowBox[{"-", "1"}]]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"integrand", "=", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"symSUspecial", "[", 
                RowBox[{"m", ",", "l", ",", "Nc", ",", "r"}], "]"}], ")"}]}], 
             ")"}], 
            RowBox[{"haarSUspecial", "[", 
             RowBox[{"z", ",", "m", ",", "l", ",", "Nc", ",", "r"}], "]"}], 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"fvecn2", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"z", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], 
                    SuperscriptBox[
                    RowBox[{"z", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], 
                    RowBox[{"-", "1"}]], " ", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "a", " ", 
                    RowBox[{"d", "/", "Nc"}]}], "]"}]}], ",", 
                   RowBox[{
                    RowBox[{"m", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"m", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "+", 
                    RowBox[{"b", " ", "l", " ", 
                    RowBox[{"r", "/", "Nc"}]}]}], ",", "t", ",", "y", ",", 
                   "v", ",", "r", ",", "ord"}], "]"}], "+", 
                 RowBox[{"fchiraln2", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"z", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], 
                    SuperscriptBox[
                    RowBox[{"z", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], 
                    RowBox[{"-", "1"}]], " ", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "a", " ", 
                    RowBox[{"d", "/", "Nc"}]}], "]"}]}], ",", 
                   RowBox[{
                    RowBox[{"m", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"m", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "+", 
                    RowBox[{"b", " ", "l", " ", 
                    RowBox[{"r", "/", "Nc"}]}]}], ",", "t", ",", "y", ",", 
                   "v", ",", "w", ",", "r", ",", "ord"}], "]"}], "+", 
                 RowBox[{"fchiraln2", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"z", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], 
                    SuperscriptBox[
                    RowBox[{"z", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], 
                    RowBox[{"-", "1"}]], " ", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "a", " ", 
                    RowBox[{"d", "/", "Nc"}]}], "]"}]}], ",", 
                   RowBox[{
                    RowBox[{"m", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"m", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "+", 
                    RowBox[{"b", " ", "l", " ", 
                    RowBox[{"r", "/", "Nc"}]}]}], ",", "t", ",", "y", ",", 
                   "w", ",", "1", ",", "r", ",", "ord"}], "]"}]}], " ", ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "d"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "d"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "1", ",", 
                  RowBox[{"Nc", "/", "d"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"b", ",", "1", ",", 
                  RowBox[{"Nc", "/", "d"}]}], "}"}]}], "]"}], "-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"fvecn2", "[", 
                 RowBox[{
                 "1", ",", "0", ",", "t", ",", "y", ",", "v", ",", "r", ",", 
                  "ord"}], "]"}], "+", 
                RowBox[{"fchiraln2", "[", 
                 RowBox[{
                 "1", ",", "0", ",", "t", ",", "y", ",", "v", ",", "w", ",", 
                  "r", ",", "ord"}], "]"}], "+", 
                RowBox[{"fchiraln2", "[", 
                 RowBox[{
                 "1", ",", "0", ",", "t", ",", "y", ",", "w", ",", "1", ",", 
                  "r", ",", "ord"}], "]"}]}], ")"}]}], " ", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"t", ",", "0", ",", "ord"}], "}"}]}], "]"}], "//", 
         "Normal"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"integrand", "=", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{"integrand", ",", 
           RowBox[{"{", 
            RowBox[{"t", ",", "0", ",", "ord"}], "}"}]}], "]"}], "//", 
         "Normal"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "1"}], ",", 
         RowBox[{"j", "\[LessEqual]", 
          RowBox[{"d", "-", "1"}]}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"integrand", "=", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"integrand", ",", 
             RowBox[{"z", "[", 
              RowBox[{"[", "j", "]"}], "]"}], ",", "0"}], "]"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"integrand", "//", "Expand"}]}], "\[IndentingNewLine]", ",", 
      "\[IndentingNewLine]", "0"}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.579793305011692*^9, 3.5797933621179667`*^9}, {
   3.5797934623089314`*^9, 3.579793475698925*^9}, {3.5797935178338137`*^9, 
   3.579793538960783*^9}, {3.5797941378025227`*^9, 3.579794159153131*^9}, {
   3.579794192320978*^9, 3.579794222308614*^9}, {3.57979429335982*^9, 
   3.579794376932076*^9}, {3.579794416158773*^9, 3.579794416548077*^9}, {
   3.5797944830191727`*^9, 3.5797945232704678`*^9}, {3.579794809897209*^9, 
   3.5797949297690363`*^9}, {3.579794986366143*^9, 3.579794987710183*^9}, {
   3.5797950498753023`*^9, 3.5797951346481447`*^9}, {3.57979522241805*^9, 
   3.57979523304666*^9}, {3.57979526721486*^9, 3.5797952673906*^9}, {
   3.579795323174438*^9, 3.579795335042233*^9}, {3.5797953894417057`*^9, 
   3.579795400172596*^9}, {3.581023794352086*^9, 3.581023879213962*^9}, 
   3.5811072347257147`*^9, {3.581110665207694*^9, 3.581110665358039*^9}, {
   3.5811107094327507`*^9, 3.581110737121776*^9}, {3.581110824359806*^9, 
   3.581110843572495*^9}, {3.5811294625560007`*^9, 3.581129472764594*^9}, {
   3.581129511470031*^9, 3.581129511979086*^9}, {3.5811696966340723`*^9, 
   3.5811697218329678`*^9}, {3.5814353193263702`*^9, 3.581435324727378*^9}, {
   3.581435401726486*^9, 3.5814354055364914`*^9}, {3.5814489196009274`*^9, 
   3.5814489224559793`*^9}, 3.5819636377796907`*^9, {3.5819644012146893`*^9, 
   3.581964404278748*^9}, {3.582493337085433*^9, 3.582493457827805*^9}, {
   3.5824979289397383`*^9, 3.582497929721303*^9}, {3.5825457098407907`*^9, 
   3.5825457327357903`*^9}, {3.582546262198876*^9, 3.582546300790421*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Computation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", 
    RowBox[{"\[Mu]", " ", "\[Nu]"}]], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsection",
 CellChangeTimes->{{3.581950120900298*^9, 3.581950132906492*^9}, {
  3.5819632969515867`*^9, 3.581963303581623*^9}, {3.582315040108889*^9, 
  3.58231504661196*^9}, {3.58236247474479*^9, 3.582362475441246*^9}}],

Cell[TextData[{
 "The function:\n\n          ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", 
    RowBox[{"\[Mu]", " ", "\[Nu]"}]], TraditionalForm]]],
 "= ZSUn4[\[Mu], \[Nu], t, y, v, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["N", "c"], ","}], TraditionalForm]]],
 " r, ord],\n    \n computes ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", 
    RowBox[{"\[Mu]", " ", "\[Nu]"}]], TraditionalForm]]],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"su", "(", 
    SubscriptBox["N", "c"]}], TraditionalForm]]],
 ") N=4 theories as defined in (5.36). \n The function:\n         \n          \
",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "11"], TraditionalForm]]],
 "= ZSUn4[t, y, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["N", "c"], ",", 
    SubscriptBox["N", "f"], ","}], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["u", "a"], TraditionalForm]]],
 " r, ord, mesons],\n          \n computes the lens index in case of N=1. \
Note that since here we have fundamental matter, we only have a duality with \
simply-connected groups\n and thus the only sector to be considered is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Z", "11"], "."}], TraditionalForm]]],
 " Here ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\"\<\!\(\*SubscriptBox[\(u\), \(a\)]\)\>\"", " "}], 
   TraditionalForm]]],
 " is an array of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["N", "f"], " "}], TraditionalForm]]],
 "fugacities for the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"SU", "(", 
    SubscriptBox["N", "f"], ")"}], TraditionalForm]]],
 " flavor symmetry and \[OpenCurlyDoubleQuote]mesons\[CloseCurlyDoubleQuote] \
is (0) 1  if\n singlet mesons (not) added.\n \n The function:\n \n ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    SubscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"SU", "(", "N", ")"}], "/", 
       SubscriptBox["Z", "d"]}], ")"}], "n"]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "= ",
 Cell[BoxData[
  FormBox[
   RowBox[{"ISUdn", "[", 
    RowBox[{"d", ",", "n", ",", "t", ",", "y", ",", "v", ",", "w", ",", 
     SubscriptBox["N", 
      RowBox[{" ", "c"}]], ",", "r", ",", "ord"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "],\n \n computes the partition functions for the different versions of the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"su", "(", 
    SubscriptBox["N", "c"], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " theories defined in (5.34)."
}], "Text",
 CellChangeTimes->{{3.5823625060364437`*^9, 3.582362611487492*^9}, {
  3.582362701607609*^9, 3.5823631039744673`*^9}, {3.582587150017844*^9, 
  3.582587316822784*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSUn1", "[", 
   RowBox[{
   "t_", ",", "y_", ",", "Nc_", ",", "Nf_", ",", "\[Mu]v_", ",", "\[Mu]a_", 
    ",", "r_", ",", "ord_", ",", "mesons_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"m", ",", "mm"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"m", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"mm", ",", "j"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "Nc"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"m", "[", 
                RowBox[{"[", "j", "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "Nc"}], "}"}]}], "]"}], ",", 
             "r"}], "]"}], "\[Equal]", "0"}], ",", 
          RowBox[{"holoSUn1", "[", 
           RowBox[{
           "m", ",", "t", ",", "y", ",", "\[Mu]v", ",", "\[Mu]a", ",", "Nc", 
            ",", "Nf", ",", "r", ",", "ord", ",", "mesons"}], "]"}], ",", 
          "0"}], "]"}], ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Sequence", "@@", 
          RowBox[{"bndsSU", "[", 
           RowBox[{"m", ",", "Nc", ",", "r"}], "]"}]}], "]"}]}], "]"}], "//", 
      "Expand"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.581950161498598*^9, 3.581950162427628*^9}, {
  3.5819503233835373`*^9, 3.581950442654504*^9}, {3.581950537175449*^9, 
  3.581950601933058*^9}, {3.581959788764316*^9, 3.581959792954623*^9}, {
  3.581960257429035*^9, 3.581960277067443*^9}, {3.581960310731806*^9, 
  3.58196046198361*^9}, {3.581960509395728*^9, 3.581960554331997*^9}, {
  3.5819631875473633`*^9, 3.581963193546949*^9}, {3.581963381962256*^9, 
  3.581963409696416*^9}, {3.5824937145647097`*^9, 3.582493746908389*^9}, {
  3.582497907559752*^9, 3.582497914879448*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZSUn4", "[", 
   RowBox[{
   "\[Mu]_", ",", "\[Nu]_", ",", "t_", ",", "y_", ",", "v_", ",", "w_", ",", 
    "Nc_", ",", "r_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"m", ",", "mm", ",", "d"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"r", " ", "\[Nu]"}], ",", "Nc"}], "]"}], "\[Equal]", "0"}], 
       "&&", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"\[Mu]", " ", "\[Nu]"}], ",", "Nc"}], "]"}], "\[Equal]", 
        "0"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"d", "=", 
        RowBox[{"GCD", "[", 
         RowBox[{"Nc", ",", "\[Nu]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"m", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"mm", ",", "j"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{"m", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", "1", ",", "d"}], "}"}]}], "]"}], "+", 
                RowBox[{"\[Mu]", " ", 
                 RowBox[{"d", "/", "Nc"}]}]}], ",", 
               RowBox[{"r", " ", 
                RowBox[{"d", "/", "Nc"}]}]}], "]"}], "\[Equal]", "0"}], ",", 
            RowBox[{"holoSUn4special", "[", 
             RowBox[{
             "m", ",", "t", ",", "y", ",", "v", ",", "w", ",", "\[Nu]", ",", 
              "Nc", ",", "r", ",", "ord"}], "]"}], ",", "0"}], "]"}], ",", 
          RowBox[{"Evaluate", "[", 
           RowBox[{"Sequence", "@@", 
            RowBox[{"bndsSU", "[", 
             RowBox[{"m", ",", "d", ",", 
              RowBox[{"r", " ", 
               RowBox[{"d", "/", "Nc"}]}]}], "]"}]}], "]"}]}], "]"}], "//", 
        "Expand"}]}], "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
      "0"}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.581950471215316*^9, 3.581950528247651*^9}, {
  3.581950575191699*^9, 3.58195057949269*^9}, {3.581963254461191*^9, 
  3.581963325276278*^9}, {3.581963421033588*^9, 3.581963422050674*^9}, {
  3.581964299764064*^9, 3.5819643197317133`*^9}, {3.582493524473035*^9, 
  3.582493673016032*^9}, {3.582493704246565*^9, 3.582493707405487*^9}, {
  3.5824939767612247`*^9, 3.582493977049344*^9}, {3.582497892162272*^9, 
  3.582497900288516*^9}, {3.582497950861116*^9, 3.582497952271845*^9}, {
  3.582545749752145*^9, 3.582545758809606*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ISUdn", "[", 
   RowBox[{
   "d_", ",", "n_", ",", "t_", ",", "y_", ",", "v_", ",", "w_", ",", "Nc_", 
    ",", "r_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "d"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], 
     RowBox[{"d", "-", "1"}]], 
    RowBox[{"(", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"l", "=", "0"}], 
       RowBox[{"d", "-", "1"}]], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", "n", " ", 
          FractionBox[
           RowBox[{"k", " ", "l"}], "d"]}]], 
        RowBox[{"ZSUn4", "[", 
         RowBox[{
          RowBox[{"k", " ", 
           FractionBox["Nc", "d"]}], ",", 
          RowBox[{"l", " ", 
           FractionBox["Nc", "d"]}], ",", "t", ",", "y", ",", "v", ",", "w", 
          ",", "Nc", ",", "r", ",", "ord"}], "]"}]}], ")"}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.58254206616632*^9, 3.5825421721971693`*^9}, {
  3.5825422096435747`*^9, 3.582542248797353*^9}, {3.582542288147491*^9, 
  3.582542294624982*^9}, {3.5825423682479963`*^9, 3.582542369439562*^9}, {
  3.582542706606741*^9, 3.582542708302637*^9}, {3.5825439054584303`*^9, 
  3.5825439141796494`*^9}, {3.582544448512967*^9, 3.582544451032815*^9}, {
  3.582544636890665*^9, 3.582544661725795*^9}, {3.582544697937996*^9, 
  3.582544709450203*^9}, {3.582545787422722*^9, 3.582545793015752*^9}, {
  3.582570546532545*^9, 3.5825706039427557`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "3. N=1 ",
 Cell[BoxData[
  FormBox[
   RowBox[{"so", "(", 
    SubscriptBox["N", "c"]}], TraditionalForm]]],
 ") examples "
}], "Section",
 CellChangeTimes->{{3.582365925853956*^9, 3.582365943500839*^9}, {
  3.582373483368864*^9, 3.582373483772481*^9}, {3.582392612832341*^9, 
  3.5823926138682213`*^9}, {3.582499641024146*^9, 3.582499641120109*^9}}],

Cell[TextData[{
 "The first example is so(3) with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["N", "f"], "=", "2"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " which is dual to a theory with the same group. The discussion of this case \
is in section 3.2 in the bulk of the paper. Here we have the lens indices \
with r=2:"
}], "Text",
 CellChangeTimes->{{3.58237129640309*^9, 3.582371369019731*^9}, {
  3.582451251161684*^9, 3.5824512558496923`*^9}, {3.582452038106002*^9, 
  3.582452045285013*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"SO32n1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ZSOn1", "[", 
         RowBox[{
         "\[Mu]", ",", "\[Nu]", ",", "t", ",", "y", ",", "3", ",", "2", ",", 
          RowBox[{"{", 
           RowBox[{"\[Mu]1", ",", 
            SuperscriptBox["\[Mu]1", 
             RowBox[{"-", "1"}]]}], "}"}], ",", "2", ",", "14", ",", 
          "False"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Nu]", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t", "\[Rule]", 
         SuperscriptBox["x", 
          RowBox[{"1", "/", "3"}]]}], ",", 
        RowBox[{"y", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Mu]1", "\[Rule]", "1"}]}], "}"}]}], "//", "Expand"}]}], 
   ")"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.581951584452751*^9, 3.581951618136158*^9}, {
   3.581954328127694*^9, 3.581954330831229*^9}, {3.581956232413959*^9, 
   3.581956253613328*^9}, {3.581957160353221*^9, 3.5819571682064047`*^9}, {
   3.581958456031486*^9, 3.581958502711091*^9}, {3.581958741431026*^9, 
   3.581958753252973*^9}, {3.581965267056232*^9, 3.5819652731280537`*^9}, {
   3.581965355383883*^9, 3.581965355470543*^9}, {3.582023192048092*^9, 
   3.5820231922231092`*^9}, 3.5823681790652313`*^9, {3.582368260931808*^9, 
   3.582368328277913*^9}, {3.582368359064055*^9, 3.582368366708053*^9}, {
   3.582368420638554*^9, 3.582368457699711*^9}, {3.582369003796569*^9, 
   3.582369006609716*^9}, 3.5823691228763027`*^9, {3.5823694149526463`*^9, 
   3.582369415485807*^9}, {3.5823694565175877`*^9, 3.582369463642448*^9}, {
   3.58236950369613*^9, 3.582369504503532*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"2", "+", 
       RowBox[{"6", " ", "x"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["x", 
         RowBox[{"5", "/", "2"}]]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["x", "3"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", 
         RowBox[{"7", "/", "2"}]]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{"28", " ", 
        SuperscriptBox["x", 
         RowBox[{"9", "/", "2"}]]}]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SqrtBox["x"]}], "+", 
       RowBox[{"3", " ", "x"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", 
         RowBox[{"3", "/", "2"}]]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"5", "/", "2"}]]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["x", 
         RowBox[{"7", "/", "2"}]]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["x", 
         RowBox[{"9", "/", "2"}]]}]}]},
     {"0", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        SqrtBox["x"]}], "+", 
       RowBox[{"3", " ", "x"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", 
         RowBox[{"3", "/", "2"}]]}], "+", 
       SuperscriptBox["x", "2"], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"5", "/", "2"}]]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["x", "3"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["x", 
         RowBox[{"7", "/", "2"}]]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"9", "/", "2"}]]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.58195160336691*^9, 3.5819516186749477`*^9}, 
   3.5819516571397877`*^9, 3.581954331197756*^9, 3.5819555394558163`*^9, 
   3.581955860334544*^9, 3.581956197287891*^9, {3.581956230539709*^9, 
   3.5819562541074743`*^9}, 3.581956885794688*^9, 3.581957187370117*^9, {
   3.581958486664968*^9, 3.581958503111717*^9}, {3.581958742162972*^9, 
   3.581958753787836*^9}, 3.581966548656434*^9, {3.582022976938583*^9, 
   3.5820229821471033`*^9}, 3.582023193410228*^9, 3.5820405506709433`*^9, 
   3.582368184563097*^9, {3.582368313968642*^9, 3.582368330091528*^9}, {
   3.5823683630194073`*^9, 3.582368369573576*^9}, {3.582368430397232*^9, 
   3.582368460366406*^9}, 3.582369009462687*^9, 3.58236912626164*^9, {
   3.582369397095093*^9, 3.582369418529201*^9}, {3.5823694602488623`*^9, 
   3.582369466536161*^9}, 3.5823695076022663`*^9, 3.582392870205578*^9, 
   3.5824520507653437`*^9, 3.582916510099905*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ISOSpin", "[", 
    RowBox[{"t", ",", "y", ",", "3", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]1", ",", 
       SuperscriptBox["\[Mu]1", 
        RowBox[{"-", "1"}]]}], "}"}], ",", "2", ",", "14", ",", "False"}], 
    "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"t", "\[Rule]", 
      SuperscriptBox["x", 
       RowBox[{"1", "/", "3"}]]}], ",", 
     RowBox[{"y", "\[Rule]", "1"}], ",", 
     RowBox[{"\[Mu]1", "\[Rule]", "1"}]}], "}"}]}], "//", "Expand"}]], "Input",\

 CellChangeTimes->{{3.58236856223969*^9, 3.582368596600952*^9}, {
   3.582368720123426*^9, 3.582368720281389*^9}, {3.582369051776247*^9, 
   3.5823690523849287`*^9}, {3.58236941904325*^9, 3.582369419684733*^9}, 
   3.5823698040533323`*^9, {3.5823703952988853`*^9, 3.5823703953665247`*^9}, {
   3.582452050214164*^9, 3.582452051290475*^9}}],

Cell[BoxData[
 RowBox[{"2", "+", 
  RowBox[{"6", " ", "x"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{"12", " ", 
   SuperscriptBox["x", 
    RowBox[{"5", "/", "2"}]]}], "+", 
  RowBox[{"18", " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["x", 
    RowBox[{"7", "/", "2"}]]}], "+", 
  RowBox[{"30", " ", 
   SuperscriptBox["x", "4"]}], "-", 
  RowBox[{"28", " ", 
   SuperscriptBox["x", 
    RowBox[{"9", "/", "2"}]]}]}]], "Output",
 CellChangeTimes->{
  3.5823685987831306`*^9, 3.582368723054031*^9, 3.5823690546618443`*^9, {
   3.582369403171934*^9, 3.5823694220540123`*^9}, 3.582369806200356*^9, 
   3.5823703973036137`*^9, 3.582392873065873*^9, 3.582393665140712*^9, 
   3.582452054669845*^9, 3.58291651895851*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ISOplus", "[", 
    RowBox[{"t", ",", "y", ",", "3", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]1", ",", 
       SuperscriptBox["\[Mu]1", 
        RowBox[{"-", "1"}]]}], "}"}], ",", "2", ",", "14", ",", "False"}], 
    "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"t", "\[Rule]", 
      SuperscriptBox["x", 
       RowBox[{"1", "/", "3"}]]}], ",", 
     RowBox[{"y", "\[Rule]", "1"}], ",", 
     RowBox[{"\[Mu]1", "\[Rule]", "1"}]}], "}"}]}], "//", "Expand"}]], "Input",\

 CellChangeTimes->{{3.582368614042749*^9, 3.582368655320056*^9}, {
   3.582369422721079*^9, 3.582369423521303*^9}, 3.582369807773158*^9, {
   3.582370398041141*^9, 3.5823703982128277`*^9}, {3.582452054542173*^9, 
   3.582452055198951*^9}}],

Cell[BoxData[
 RowBox[{"2", "+", 
  RowBox[{"6", " ", "x"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{"12", " ", 
   SuperscriptBox["x", 
    RowBox[{"5", "/", "2"}]]}], "+", 
  RowBox[{"18", " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["x", 
    RowBox[{"7", "/", "2"}]]}], "+", 
  RowBox[{"30", " ", 
   SuperscriptBox["x", "4"]}], "-", 
  RowBox[{"28", " ", 
   SuperscriptBox["x", 
    RowBox[{"9", "/", "2"}]]}]}]], "Output",
 CellChangeTimes->{{3.582368619135026*^9, 3.582368658305564*^9}, 
   3.582369057453788*^9, {3.582369406331399*^9, 3.5823694263000593`*^9}, 
   3.5823698106909037`*^9, 3.5823704015033617`*^9, 3.5823928764884357`*^9, 
   3.582393667855311*^9, 3.582452059859642*^9, 3.582916520334021*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ISOminus", "[", 
    RowBox[{"t", ",", "y", ",", "3", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]1", ",", 
       SuperscriptBox["\[Mu]1", 
        RowBox[{"-", "1"}]]}], "}"}], ",", "2", ",", "14", ",", "False"}], 
    "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"t", "\[Rule]", 
      SuperscriptBox["x", 
       RowBox[{"1", "/", "3"}]]}], ",", 
     RowBox[{"y", "\[Rule]", "1"}], ",", 
     RowBox[{"\[Mu]1", "\[Rule]", "1"}]}], "}"}]}], "//", "Expand"}]], "Input",\

 CellChangeTimes->{{3.582368626394067*^9, 3.582368661899242*^9}, {
   3.58236942613172*^9, 3.5823694271506157`*^9}, 3.582369811166893*^9, {
   3.582370401631453*^9, 3.58237040233678*^9}, {3.582452056795938*^9, 
   3.582452057536345*^9}}],

Cell[BoxData[
 RowBox[{"2", "+", 
  RowBox[{"6", " ", "x"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{"12", " ", 
   SuperscriptBox["x", 
    RowBox[{"5", "/", "2"}]]}], "+", 
  RowBox[{"18", " ", 
   SuperscriptBox["x", "3"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["x", 
    RowBox[{"7", "/", "2"}]]}], "+", 
  RowBox[{"30", " ", 
   SuperscriptBox["x", "4"]}], "-", 
  RowBox[{"28", " ", 
   SuperscriptBox["x", 
    RowBox[{"9", "/", "2"}]]}]}]], "Output",
 CellChangeTimes->{{3.582368631664692*^9, 3.582368664527207*^9}, 
   3.5823690599365*^9, 3.582369091828885*^9, {3.582369409168311*^9, 
   3.582369434551113*^9}, 3.582369814488912*^9, 3.582370405295074*^9, 
   3.5823928794226103`*^9, 3.582393670456592*^9, 3.5824520627309723`*^9, 
   3.582916521550563*^9}]
}, Open  ]],

Cell["\<\
As one can see the three indices above are equal as expected. Next let us \
quote the results with r=4:\
\>", "Text",
 CellChangeTimes->{{3.5824520644209623`*^9, 3.582452095047874*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"SO32n1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ZSOn1", "[", 
         RowBox[{
         "\[Mu]", ",", "\[Nu]", ",", "t", ",", "y", ",", "3", ",", "2", ",", 
          RowBox[{"{", 
           RowBox[{"\[Mu]1", ",", 
            SuperscriptBox["\[Mu]1", 
             RowBox[{"-", "1"}]]}], "}"}], ",", "4", ",", "14", ",", 
          "False"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Nu]", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t", "\[Rule]", 
         SuperscriptBox["x", 
          RowBox[{"1", "/", "3"}]]}], ",", 
        RowBox[{"y", "\[Rule]", "y"}], ",", 
        RowBox[{"\[Mu]1", "\[Rule]", "1"}]}], "}"}]}], "//", "Expand"}]}], 
   ")"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.582392891105207*^9, 3.582392902985448*^9}, {
  3.582393499333976*^9, 3.582393499973559*^9}, {3.5824075935727577`*^9, 
  3.582407593780966*^9}, {3.5824076750402107`*^9, 3.582407675421484*^9}, {
  3.5824085673369207`*^9, 3.582408567514289*^9}, {3.5824106149602213`*^9, 
  3.582410615869541*^9}, {3.582452100749477*^9, 3.582452101260888*^9}, {
  3.582454854934705*^9, 3.582454856127099*^9}, {3.582455152071559*^9, 
  3.5824551641157913`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"3", "+", 
       RowBox[{"2", " ", 
        SqrtBox["x"]}], "+", 
       RowBox[{"9", " ", "x"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", 
         RowBox[{"3", "/", "2"}]]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", 
         RowBox[{"5", "/", "2"}]]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["x", 
         RowBox[{"7", "/", "2"}]]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"9", "/", "2"}]]}], "-", 
       FractionBox[
        RowBox[{"6", " ", 
         SuperscriptBox["x", 
          RowBox[{"9", "/", "2"}]]}], 
        SuperscriptBox["y", "4"]], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"9", "/", "2"}]], " ", 
        SuperscriptBox["y", "4"]}]}], 
      RowBox[{"2", "+", 
       RowBox[{"4", " ", 
        SqrtBox["x"]}], "+", 
       RowBox[{"6", " ", "x"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", 
         RowBox[{"3", "/", "2"}]]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", 
         RowBox[{"7", "/", "2"}]]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["x", "4"]}], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["x", 
          RowBox[{"9", "/", "2"}]]}], 
        SuperscriptBox["y", "4"]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["x", 
          RowBox[{"7", "/", "2"}]]}], 
        SuperscriptBox["y", "2"]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["x", 
          RowBox[{"9", "/", "2"}]]}], 
        SuperscriptBox["y", "2"]], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", 
         RowBox[{"7", "/", "2"}]], " ", 
        SuperscriptBox["y", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", 
         RowBox[{"9", "/", "2"}]], " ", 
        SuperscriptBox["y", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", 
         RowBox[{"9", "/", "2"}]], " ", 
        SuperscriptBox["y", "4"]}]}]},
     {
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        SqrtBox["x"]}], "+", 
       RowBox[{"3", " ", "x"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", 
         RowBox[{"3", "/", "2"}]]}], "+", 
       SuperscriptBox["x", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", 
         RowBox[{"5", "/", "2"}]]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", "3"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", 
         RowBox[{"7", "/", "2"}]]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", 
         RowBox[{"9", "/", "2"}]]}], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["x", 
          RowBox[{"9", "/", "2"}]]}], 
        SuperscriptBox["y", "4"]], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", 
         RowBox[{"9", "/", "2"}]], " ", 
        SuperscriptBox["y", "4"]}]}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.582392894830538*^9, 3.582392903843305*^9}, 
   3.582393355687995*^9, 3.5823934490368223`*^9, 3.582393500595508*^9, 
   3.5824075967745*^9, 3.58240767723442*^9, 3.582408052354753*^9, 
   3.5824080833999166`*^9, 3.582408265122347*^9, 3.582408345311304*^9, 
   3.58240844099266*^9, 3.5824085703301067`*^9, 3.582410525334824*^9, 
   3.5824106193733187`*^9, 3.5824521068944902`*^9, {3.582455136802622*^9, 
   3.5824551671193123`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ISOSpin", "[", 
    RowBox[{"t", ",", "y", ",", "3", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]1", ",", 
       SuperscriptBox["\[Mu]1", 
        RowBox[{"-", "1"}]]}], "}"}], ",", "4", ",", "14", ",", "False"}], 
    "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"t", "\[Rule]", 
      SuperscriptBox["x", 
       RowBox[{"1", "/", "3"}]]}], ",", 
     RowBox[{"y", "\[Rule]", "y"}], ",", 
     RowBox[{"\[Mu]1", "\[Rule]", "\[Mu]1"}]}], "}"}]}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.58236856223969*^9, 3.582368596600952*^9}, {
   3.582368720123426*^9, 3.582368720281389*^9}, {3.582369051776247*^9, 
   3.5823690523849287`*^9}, {3.58236941904325*^9, 3.582369419684733*^9}, 
   3.5823698040533323`*^9, {3.5823703952988853`*^9, 3.5823703953665247`*^9}, {
   3.582392924198389*^9, 3.582392928555732*^9}, {3.582393506599018*^9, 
   3.582393534450485*^9}, {3.582393697935741*^9, 3.582393698054098*^9}, {
   3.582410567853847*^9, 3.582410568429454*^9}, {3.582452120852865*^9, 
   3.582452121443987*^9}, {3.582454677374728*^9, 3.5824546774859*^9}, {
   3.582455174906713*^9, 3.5824551882816477`*^9}, {3.5824552404964113`*^9, 
   3.5824552407172194`*^9}, {3.582455483250042*^9, 3.5824554833913507`*^9}, {
   3.582455529052478*^9, 3.582455530074458*^9}, {3.582456302807626*^9, 
   3.5824563476052094`*^9}}],

Cell[BoxData[
 RowBox[{"3", "+", 
  RowBox[{"3", " ", "x"}], "-", 
  SuperscriptBox["x", "2"], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["x", "3"]}], "+", 
  FractionBox[
   SuperscriptBox["x", 
    RowBox[{"9", "/", "2"}]], 
   SuperscriptBox["\[Mu]1", "9"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["x", "4"]}], 
   SuperscriptBox["\[Mu]1", "8"]], "+", 
  FractionBox[
   SuperscriptBox["x", 
    RowBox[{"7", "/", "2"}]], 
   SuperscriptBox["\[Mu]1", "7"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["x", "3"]}], 
   SuperscriptBox["\[Mu]1", "6"]], "+", 
  FractionBox[
   SuperscriptBox["x", 
    RowBox[{"5", "/", "2"}]], 
   SuperscriptBox["\[Mu]1", "5"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["x", "2"]}], 
   SuperscriptBox["\[Mu]1", "4"]], "+", 
  FractionBox[
   SuperscriptBox["x", 
    RowBox[{"3", "/", "2"}]], 
   SuperscriptBox["\[Mu]1", "3"]], "+", 
  FractionBox[
   RowBox[{"3", " ", "x"}], 
   SuperscriptBox["\[Mu]1", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["x", "4"]}], 
   SuperscriptBox["\[Mu]1", "2"]], "+", 
  FractionBox[
   SqrtBox["x"], "\[Mu]1"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["x", 
     RowBox[{"5", "/", "2"}]]}], "\[Mu]1"], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["x", 
     RowBox[{"7", "/", "2"}]]}], "\[Mu]1"], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["x", 
     RowBox[{"9", "/", "2"}]]}], "\[Mu]1"], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["x", 
     RowBox[{"9", "/", "2"}]]}], 
   RowBox[{
    SuperscriptBox["y", "4"], " ", "\[Mu]1"}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["x", 
     RowBox[{"9", "/", "2"}]], " ", 
    SuperscriptBox["y", "4"]}], "\[Mu]1"], "+", 
  RowBox[{
   SqrtBox["x"], " ", "\[Mu]1"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["x", 
    RowBox[{"5", "/", "2"}]], " ", "\[Mu]1"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["x", 
    RowBox[{"7", "/", "2"}]], " ", "\[Mu]1"}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["x", 
    RowBox[{"9", "/", "2"}]], " ", "\[Mu]1"}], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["x", 
     RowBox[{"9", "/", "2"}]], " ", "\[Mu]1"}], 
   SuperscriptBox["y", "4"]], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["x", 
    RowBox[{"9", "/", "2"}]], " ", 
   SuperscriptBox["y", "4"], " ", "\[Mu]1"}], "+", 
  RowBox[{"3", " ", "x", " ", 
   SuperscriptBox["\[Mu]1", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["x", "4"], " ", 
   SuperscriptBox["\[Mu]1", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["x", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["\[Mu]1", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["\[Mu]1", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["x", 
    RowBox[{"5", "/", "2"}]], " ", 
   SuperscriptBox["\[Mu]1", "5"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["\[Mu]1", "6"]}], "+", 
  RowBox[{
   SuperscriptBox["x", 
    RowBox[{"7", "/", "2"}]], " ", 
   SuperscriptBox["\[Mu]1", "7"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["x", "4"], " ", 
   SuperscriptBox["\[Mu]1", "8"]}], "+", 
  RowBox[{
   SuperscriptBox["x", 
    RowBox[{"9", "/", "2"}]], " ", 
   SuperscriptBox["\[Mu]1", "9"]}]}]], "Output",
 CellChangeTimes->{
  3.582392942566738*^9, 3.582393358209916*^9, 3.582393453205114*^9, {
   3.582393502245283*^9, 3.582393535504919*^9}, 3.582393699416072*^9, 
   3.58239380768295*^9, 3.582393868554739*^9, 3.582393955567719*^9, 
   3.5823939926635313`*^9, 3.5824105315358143`*^9, 3.582410569778417*^9, 
   3.582412667669259*^9, 3.582413986656972*^9, 3.582414165700757*^9, 
   3.58245212292973*^9, 3.5824551186949883`*^9, {3.5824551844823427`*^9, 
   3.58245519030654*^9}, 3.582455242193136*^9, 3.582455484528673*^9, 
   3.582455531216627*^9, 3.5824562506013737`*^9, {3.582456304905285*^9, 
   3.5824563242844687`*^9}, 3.582456355368174*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ISOplus", "[", 
    RowBox[{"t", ",", "y", ",", "3", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]1", ",", 
       SuperscriptBox["\[Mu]1", 
        RowBox[{"-", "1"}]]}], "}"}], ",", "4", ",", "14", ",", "True"}], 
    "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"t", "\[Rule]", 
      SuperscriptBox["x", 
       RowBox[{"1", "/", "3"}]]}], ",", 
     RowBox[{"y", "\[Rule]", "y"}], ",", 
     RowBox[{"\[Mu]1", "\[Rule]", "\[Mu]1"}]}], "}"}]}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.582368614042749*^9, 3.582368655320056*^9}, {
   3.582369422721079*^9, 3.582369423521303*^9}, 3.582369807773158*^9, {
   3.582370398041141*^9, 3.5823703982128277`*^9}, {3.582392930338788*^9, 
   3.582392933188991*^9}, {3.5823935106283007`*^9, 3.5823935207714148`*^9}, {
   3.5823937015772867`*^9, 3.582393701684972*^9}, {3.582410573183525*^9, 
   3.582410573862267*^9}, {3.582452123492736*^9, 3.5824521236071987`*^9}, {
   3.582454682825704*^9, 3.582454682977916*^9}, {3.582455194793398*^9, 
   3.5824551993932257`*^9}, {3.5824554663328857`*^9, 3.582455488366705*^9}, {
   3.582455538744409*^9, 3.582455538891375*^9}, {3.582456309001899*^9, 
   3.582456343323922*^9}}],

Cell[BoxData[
 RowBox[{"3", "+", 
  RowBox[{"3", " ", "x"}], "-", 
  SuperscriptBox["x", "2"], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["x", "3"]}], "+", 
  FractionBox[
   SuperscriptBox["x", 
    RowBox[{"9", "/", "2"}]], 
   SuperscriptBox["\[Mu]1", "9"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["x", "4"]}], 
   SuperscriptBox["\[Mu]1", "8"]], "+", 
  FractionBox[
   SuperscriptBox["x", 
    RowBox[{"7", "/", "2"}]], 
   SuperscriptBox["\[Mu]1", "7"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["x", "3"]}], 
   SuperscriptBox["\[Mu]1", "6"]], "+", 
  FractionBox[
   SuperscriptBox["x", 
    RowBox[{"5", "/", "2"}]], 
   SuperscriptBox["\[Mu]1", "5"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["x", "2"]}], 
   SuperscriptBox["\[Mu]1", "4"]], "+", 
  FractionBox[
   SuperscriptBox["x", 
    RowBox[{"3", "/", "2"}]], 
   SuperscriptBox["\[Mu]1", "3"]], "+", 
  FractionBox[
   RowBox[{"3", " ", "x"}], 
   SuperscriptBox["\[Mu]1", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["x", "4"]}], 
   SuperscriptBox["\[Mu]1", "2"]], "+", 
  FractionBox[
   SqrtBox["x"], "\[Mu]1"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["x", 
     RowBox[{"5", "/", "2"}]]}], "\[Mu]1"], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["x", 
     RowBox[{"7", "/", "2"}]]}], "\[Mu]1"], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["x", 
     RowBox[{"9", "/", "2"}]]}], "\[Mu]1"], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["x", 
     RowBox[{"9", "/", "2"}]]}], 
   RowBox[{
    SuperscriptBox["y", "4"], " ", "\[Mu]1"}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["x", 
     RowBox[{"9", "/", "2"}]], " ", 
    SuperscriptBox["y", "4"]}], "\[Mu]1"], "+", 
  RowBox[{
   SqrtBox["x"], " ", "\[Mu]1"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["x", 
    RowBox[{"5", "/", "2"}]], " ", "\[Mu]1"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["x", 
    RowBox[{"7", "/", "2"}]], " ", "\[Mu]1"}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["x", 
    RowBox[{"9", "/", "2"}]], " ", "\[Mu]1"}], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["x", 
     RowBox[{"9", "/", "2"}]], " ", "\[Mu]1"}], 
   SuperscriptBox["y", "4"]], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["x", 
    RowBox[{"9", "/", "2"}]], " ", 
   SuperscriptBox["y", "4"], " ", "\[Mu]1"}], "+", 
  RowBox[{"3", " ", "x", " ", 
   SuperscriptBox["\[Mu]1", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["x", "4"], " ", 
   SuperscriptBox["\[Mu]1", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["x", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["\[Mu]1", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["\[Mu]1", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["x", 
    RowBox[{"5", "/", "2"}]], " ", 
   SuperscriptBox["\[Mu]1", "5"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["\[Mu]1", "6"]}], "+", 
  RowBox[{
   SuperscriptBox["x", 
    RowBox[{"7", "/", "2"}]], " ", 
   SuperscriptBox["\[Mu]1", "7"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["x", "4"], " ", 
   SuperscriptBox["\[Mu]1", "8"]}], "+", 
  RowBox[{
   SuperscriptBox["x", 
    RowBox[{"9", "/", "2"}]], " ", 
   SuperscriptBox["\[Mu]1", "9"]}]}]], "Output",
 CellChangeTimes->{
  3.5823929442581053`*^9, 3.582393360213481*^9, 3.582393454799644*^9, {
   3.582393503743743*^9, 3.5823935226471233`*^9}, 3.582393703800954*^9, 
   3.582393871986103*^9, 3.582393957848654*^9, 3.5823939951221113`*^9, 
   3.58241053698466*^9, 3.5824105758163023`*^9, 3.582412670406036*^9, 
   3.582413988652032*^9, 3.5824141680256653`*^9, 3.582452125940542*^9, 
   3.582455120321774*^9, 3.582455201973659*^9, {3.582455468847548*^9, 
   3.5824554903745737`*^9}, 3.582455540697624*^9, 3.582456254301093*^9, {
   3.582456312016602*^9, 3.582456358060418*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ISOminus", "[", 
    RowBox[{"t", ",", "y", ",", "3", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]1", ",", 
       SuperscriptBox["\[Mu]1", 
        RowBox[{"-", "1"}]]}], "}"}], ",", "4", ",", "14", ",", "True"}], 
    "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"t", "\[Rule]", 
      SuperscriptBox["x", 
       RowBox[{"1", "/", "3"}]]}], ",", 
     RowBox[{"y", "\[Rule]", "y"}], ",", 
     RowBox[{"\[Mu]1", "\[Rule]", "\[Mu]1"}]}], "}"}]}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.582368626394067*^9, 3.582368661899242*^9}, {
   3.58236942613172*^9, 3.5823694271506157`*^9}, 3.582369811166893*^9, {
   3.582370401631453*^9, 3.58237040233678*^9}, {3.582392936283431*^9, 
   3.5823929387388687`*^9}, {3.582393517118167*^9, 3.58239352828832*^9}, {
   3.582393716950376*^9, 3.58239371716569*^9}, {3.582410577507784*^9, 
   3.582410578020949*^9}, {3.582452125263197*^9, 3.5824521258302383`*^9}, {
   3.5824546863848658`*^9, 3.58245468650746*^9}, {3.5824552195196857`*^9, 
   3.582455222877932*^9}, {3.582455460155428*^9, 3.582455460944817*^9}, {
   3.582455493889204*^9, 3.5824554942056417`*^9}, {3.582455543949973*^9, 
   3.582455544114971*^9}, {3.582456315393504*^9, 3.5824563156547623`*^9}}],

Cell[BoxData[
 RowBox[{"3", "+", 
  RowBox[{"3", " ", "x"}], "-", 
  SuperscriptBox["x", "2"], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["x", "3"]}], "+", 
  FractionBox[
   SuperscriptBox["x", 
    RowBox[{"9", "/", "2"}]], 
   SuperscriptBox["\[Mu]1", "9"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["x", "4"]}], 
   SuperscriptBox["\[Mu]1", "8"]], "+", 
  FractionBox[
   SuperscriptBox["x", 
    RowBox[{"7", "/", "2"}]], 
   SuperscriptBox["\[Mu]1", "7"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["x", "3"]}], 
   SuperscriptBox["\[Mu]1", "6"]], "+", 
  FractionBox[
   SuperscriptBox["x", 
    RowBox[{"5", "/", "2"}]], 
   SuperscriptBox["\[Mu]1", "5"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["x", "2"]}], 
   SuperscriptBox["\[Mu]1", "4"]], "+", 
  FractionBox[
   SuperscriptBox["x", 
    RowBox[{"3", "/", "2"}]], 
   SuperscriptBox["\[Mu]1", "3"]], "+", 
  FractionBox[
   RowBox[{"3", " ", "x"}], 
   SuperscriptBox["\[Mu]1", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["x", "4"]}], 
   SuperscriptBox["\[Mu]1", "2"]], "+", 
  FractionBox[
   SqrtBox["x"], "\[Mu]1"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["x", 
     RowBox[{"5", "/", "2"}]]}], "\[Mu]1"], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["x", 
     RowBox[{"7", "/", "2"}]]}], "\[Mu]1"], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["x", 
     RowBox[{"9", "/", "2"}]]}], "\[Mu]1"], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["x", 
     RowBox[{"9", "/", "2"}]]}], 
   RowBox[{
    SuperscriptBox["y", "4"], " ", "\[Mu]1"}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["x", 
     RowBox[{"9", "/", "2"}]], " ", 
    SuperscriptBox["y", "4"]}], "\[Mu]1"], "+", 
  RowBox[{
   SqrtBox["x"], " ", "\[Mu]1"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["x", 
    RowBox[{"5", "/", "2"}]], " ", "\[Mu]1"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["x", 
    RowBox[{"7", "/", "2"}]], " ", "\[Mu]1"}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["x", 
    RowBox[{"9", "/", "2"}]], " ", "\[Mu]1"}], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["x", 
     RowBox[{"9", "/", "2"}]], " ", "\[Mu]1"}], 
   SuperscriptBox["y", "4"]], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["x", 
    RowBox[{"9", "/", "2"}]], " ", 
   SuperscriptBox["y", "4"], " ", "\[Mu]1"}], "+", 
  RowBox[{"3", " ", "x", " ", 
   SuperscriptBox["\[Mu]1", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["x", "4"], " ", 
   SuperscriptBox["\[Mu]1", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["x", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["\[Mu]1", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["\[Mu]1", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["x", 
    RowBox[{"5", "/", "2"}]], " ", 
   SuperscriptBox["\[Mu]1", "5"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["\[Mu]1", "6"]}], "+", 
  RowBox[{
   SuperscriptBox["x", 
    RowBox[{"7", "/", "2"}]], " ", 
   SuperscriptBox["\[Mu]1", "7"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["x", "4"], " ", 
   SuperscriptBox["\[Mu]1", "8"]}], "+", 
  RowBox[{
   SuperscriptBox["x", 
    RowBox[{"9", "/", "2"}]], " ", 
   SuperscriptBox["\[Mu]1", "9"]}]}]], "Output",
 CellChangeTimes->{
  3.582392939698494*^9, 3.582393362199979*^9, 3.582393459330949*^9, {
   3.582393518142824*^9, 3.5823935301043177`*^9}, 3.5823937190140553`*^9, 
   3.5823938848272457`*^9, 3.582393960643388*^9, 3.582393998728652*^9, 
   3.582410540491226*^9, 3.5824105796929903`*^9, 3.582412672280911*^9, 
   3.582413990763013*^9, 3.582414170158547*^9, 3.5824521281878347`*^9, 
   3.582455122088421*^9, 3.582455225275033*^9, 3.5824554631213923`*^9, 
   3.582455495937316*^9, 3.582455545941011*^9, 3.582456257373502*^9, 
   3.582456318505035*^9, 3.582456360374428*^9}]
}, Open  ]],

Cell["\<\
Again the three partition functions are equal.\
\>", "Text",
 CellChangeTimes->{{3.582452137494976*^9, 3.58245214926077*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell["\<\
Here we have the dualities between so(3) and so(4) theories (3 flavors). We \
quote the results with r=2:\
\>", "Text",
 CellChangeTimes->{{3.582452157389114*^9, 3.5824522033683033`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"SO33n1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ZSOn1", "[", 
         RowBox[{
         "\[Mu]", ",", "\[Nu]", ",", "t", ",", "y", ",", "3", ",", "3", ",", 
          RowBox[{"{", 
           RowBox[{"\[Mu]1", ",", "\[Mu]2", ",", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Mu]1", " ", "\[Mu]2"}], ")"}], 
             RowBox[{"-", "1"}]]}], "}"}], ",", "2", ",", "10", ",", 
          "False"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Nu]", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t", "\[Rule]", 
         SuperscriptBox["x", 
          RowBox[{"1", "/", "3"}]]}], ",", 
        RowBox[{"y", "\[Rule]", "y"}], ",", 
        RowBox[{"\[Mu]1", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Mu]2", "\[Rule]", "1"}]}], "}"}]}], "//", "Expand"}]}], 
   ")"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.581958515990484*^9, 3.581958551574912*^9}, {
  3.581958711733856*^9, 3.581958718523193*^9}, {3.581965278505938*^9, 
  3.581965283817233*^9}, {3.581965666892522*^9, 3.58196566718678*^9}, {
  3.582370413324553*^9, 3.582370416719604*^9}, {3.5823704481174603`*^9, 
  3.582370464814453*^9}, {3.582455406099175*^9, 3.582455406976935*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"2", "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["x", 
         RowBox[{"8", "/", "3"}]]}], "-", 
       RowBox[{"42", " ", 
        SuperscriptBox["x", 
         RowBox[{"10", "/", "3"}]]}], "-", 
       FractionBox[
        RowBox[{"6", " ", 
         SuperscriptBox["x", 
          RowBox[{"8", "/", "3"}]]}], 
        SuperscriptBox["y", "2"]], "+", 
       FractionBox[
        RowBox[{"18", " ", 
         SuperscriptBox["x", 
          RowBox[{"10", "/", "3"}]]}], 
        SuperscriptBox["y", "2"]], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"8", "/", "3"}]], " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["x", 
         RowBox[{"10", "/", "3"}]], " ", 
        SuperscriptBox["y", "2"]}]}], 
      RowBox[{"1", "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"8", "/", "3"}]]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"10", "/", "3"}]]}], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["x", 
          RowBox[{"8", "/", "3"}]]}], 
        SuperscriptBox["y", "2"]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["x", 
          RowBox[{"10", "/", "3"}]]}], 
        SuperscriptBox["y", "2"]], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"8", "/", "3"}]], " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"10", "/", "3"}]], " ", 
        SuperscriptBox["y", "2"]}]}]},
     {"0", 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "-", 
       RowBox[{"19", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"33", " ", 
        SuperscriptBox["x", 
         RowBox[{"8", "/", "3"}]]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["x", 
         RowBox[{"10", "/", "3"}]]}], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["x", 
          RowBox[{"8", "/", "3"}]]}], 
        SuperscriptBox["y", "2"]], "+", 
       FractionBox[
        RowBox[{"15", " ", 
         SuperscriptBox["x", 
          RowBox[{"10", "/", "3"}]]}], 
        SuperscriptBox["y", "2"]], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"8", "/", "3"}]], " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["x", 
         RowBox[{"10", "/", "3"}]], " ", 
        SuperscriptBox["y", "2"]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.581958531999501*^9, 3.5819585521131763`*^9}, 
   3.581958720217898*^9, 3.5819665620461187`*^9, 3.582022986301519*^9, 
   3.582026456867541*^9, 3.5820405437389436`*^9, {3.582370455484231*^9, 
   3.582370466770522*^9}, 3.582392825043447*^9, 3.582410652717627*^9, 
   3.58241234257101*^9, 3.5824139966267147`*^9, 3.582452206084146*^9, 
   3.582455408490652*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"SO43n1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ZSOn1", "[", 
         RowBox[{
         "\[Mu]", ",", "\[Nu]", ",", "t", ",", "y", ",", "4", ",", "3", ",", 
          RowBox[{"{", 
           RowBox[{"\[Mu]1", ",", "\[Mu]2", ",", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Mu]1", " ", "\[Mu]2"}], ")"}], 
             RowBox[{"-", "1"}]]}], "}"}], ",", "2", ",", "10", ",", "True"}],
          "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Nu]", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t", "\[Rule]", 
         SuperscriptBox["x", 
          RowBox[{"1", "/", "3"}]]}], ",", 
        RowBox[{"y", "\[Rule]", "y"}], ",", 
        RowBox[{"\[Mu]1", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Mu]2", "\[Rule]", "1"}]}], "}"}]}], "//", "Expand"}]}], 
   ")"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.581958558726842*^9, 3.58195856206043*^9}, 
   3.581958726910748*^9, {3.5819587688176928`*^9, 3.581958769168273*^9}, {
   3.5819652888320227`*^9, 3.581965294159863*^9}, {3.581965669176786*^9, 
   3.581965669290214*^9}, {3.582370423641474*^9, 3.5823704277851343`*^9}, {
   3.5823704839793043`*^9, 3.5823704881804457`*^9}, {3.5824554124439373`*^9, 
   3.582455412939205*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"2", "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["x", 
         RowBox[{"8", "/", "3"}]]}], "-", 
       RowBox[{"42", " ", 
        SuperscriptBox["x", 
         RowBox[{"10", "/", "3"}]]}], "-", 
       FractionBox[
        RowBox[{"6", " ", 
         SuperscriptBox["x", 
          RowBox[{"8", "/", "3"}]]}], 
        SuperscriptBox["y", "2"]], "+", 
       FractionBox[
        RowBox[{"18", " ", 
         SuperscriptBox["x", 
          RowBox[{"10", "/", "3"}]]}], 
        SuperscriptBox["y", "2"]], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"8", "/", "3"}]], " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["x", 
         RowBox[{"10", "/", "3"}]], " ", 
        SuperscriptBox["y", "2"]}]}], 
      RowBox[{"1", "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"8", "/", "3"}]]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"10", "/", "3"}]]}], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["x", 
          RowBox[{"8", "/", "3"}]]}], 
        SuperscriptBox["y", "2"]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["x", 
          RowBox[{"10", "/", "3"}]]}], 
        SuperscriptBox["y", "2"]], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"8", "/", "3"}]], " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"10", "/", "3"}]], " ", 
        SuperscriptBox["y", "2"]}]}]},
     {"0", 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "-", 
       RowBox[{"19", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"33", " ", 
        SuperscriptBox["x", 
         RowBox[{"8", "/", "3"}]]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["x", 
         RowBox[{"10", "/", "3"}]]}], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["x", 
          RowBox[{"8", "/", "3"}]]}], 
        SuperscriptBox["y", "2"]], "+", 
       FractionBox[
        RowBox[{"15", " ", 
         SuperscriptBox["x", 
          RowBox[{"10", "/", "3"}]]}], 
        SuperscriptBox["y", "2"]], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"8", "/", "3"}]], " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["x", 
         RowBox[{"10", "/", "3"}]], " ", 
        SuperscriptBox["y", "2"]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.581958567594363*^9, 3.581958729566888*^9, 
  3.5819587718732243`*^9, 3.58196656446204*^9, 3.582026461651019*^9, 
  3.5820405459889436`*^9, 3.582370530427175*^9, 3.582392859649482*^9, 
  3.582410688964706*^9, 3.5824123700555277`*^9, 3.58241401598582*^9, 
  3.5824142315808783`*^9, 3.5824522395340548`*^9, 3.582455440427022*^9}]
}, Open  ]],

Cell["\<\
Computing the difference between lens indices, expanded to order 8 in t here, \
of the dual theories we see that they agree:\
\>", "Text",
 CellChangeTimes->{{3.582452240109082*^9, 3.582452334067234*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ISOSpin", "[", 
      RowBox[{"t", ",", "y", ",", "4", ",", "3", ",", 
       RowBox[{"{", 
        RowBox[{"\[Mu]1", ",", "\[Mu]2", ",", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Mu]1", " ", "\[Mu]2"}], ")"}], 
          RowBox[{"-", "1"}]]}], "}"}], ",", "2", ",", "8", ",", "False"}], 
      "]"}], "-", 
     RowBox[{"ISOminus", "[", 
      RowBox[{"t", ",", "y", ",", "3", ",", "3", ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[Mu]1", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]2", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Mu]1", " ", "\[Mu]2"}], ")"}], "1"]}], "}"}], ",", "2", 
       ",", "8", ",", "True"}], "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     SuperscriptBox["x", 
      RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.581965349025012*^9, 3.581965358453491*^9}, {
   3.58196563277672*^9, 3.5819656628191442`*^9}, 3.5823705212003937`*^9, {
   3.582370559900503*^9, 3.582370672831565*^9}, {3.5823707126375027`*^9, 
   3.5823708103792143`*^9}, {3.5823708472842407`*^9, 3.582370852395401*^9}, {
   3.582371204126457*^9, 3.582371205275819*^9}, {3.582411996162835*^9, 
   3.582411996670741*^9}, {3.582412036598487*^9, 3.582412037221414*^9}, {
   3.582412077173271*^9, 3.5824120810594893`*^9}, {3.58241258023632*^9, 
   3.5824126107515793`*^9}, {3.5824127330657587`*^9, 3.582412737100397*^9}, {
   3.5824128690567427`*^9, 3.582412875531354*^9}, {3.582414208232545*^9, 
   3.58241421107209*^9}, {3.582414304628688*^9, 3.582414328042293*^9}, {
   3.582452214364085*^9, 3.582452214817919*^9}, {3.582452254997335*^9, 
   3.5824522554893847`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.581966564557415*^9, 3.582026463082162*^9, 3.5820405477719436`*^9, {
   3.582370594432706*^9, 3.582370676850101*^9}, {3.582370719977519*^9, 
   3.5823708140919437`*^9}, 3.582370856153911*^9, 3.582371174442977*^9, 
   3.5823712088971653`*^9, 3.582410693090797*^9, 3.58241205130986*^9, 
   3.5824121007612743`*^9, 3.5824123915084667`*^9, {3.58241259269737*^9, 
   3.582412614190465*^9}, 3.582412680399645*^9, {3.5824128664811296`*^9, 
   3.5824128838322773`*^9}, 3.582414025067573*^9, 3.5824141919470987`*^9, 
   3.5824142397320023`*^9, {3.5824143142981663`*^9, 3.582414335581338*^9}, {
   3.582452244967952*^9, 3.582452263571945*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ISOminus", "[", 
      RowBox[{"t", ",", "y", ",", "4", ",", "3", ",", 
       RowBox[{"{", 
        RowBox[{"\[Mu]1", ",", "\[Mu]2", ",", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Mu]1", " ", "\[Mu]2"}], ")"}], 
          RowBox[{"-", "1"}]]}], "}"}], ",", "2", ",", "8", ",", "False"}], 
      "]"}], "-", 
     RowBox[{"ISOSpin", "[", 
      RowBox[{"t", ",", "y", ",", "3", ",", "3", ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[Mu]1", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]2", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Mu]1", " ", "\[Mu]2"}], ")"}], "1"]}], "}"}], ",", "2", 
       ",", "8", ",", "True"}], "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     SuperscriptBox["x", 
      RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.582371236675576*^9, 3.582371245869528*^9}, {
  3.582412040982603*^9, 3.582412049588326*^9}, {3.582414243219277*^9, 
  3.582414245809293*^9}, {3.582414306628886*^9, 3.5824143340674067`*^9}, {
  3.582452218061358*^9, 3.582452218657268*^9}, {3.58245225940725*^9, 
  3.582452260038351*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.582371250994042*^9, 3.5824106984330893`*^9, 3.582412061218981*^9, 
   3.582414032841777*^9, 3.5824141821911087`*^9, 3.582414257208868*^9, 
   3.58241431719131*^9, 3.5824143474795237`*^9, {3.58245225371821*^9, 
   3.5824522732279243`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ISOplus", "[", 
      RowBox[{"t", ",", "y", ",", "4", ",", "3", ",", 
       RowBox[{"{", 
        RowBox[{"\[Mu]1", ",", "\[Mu]2", ",", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Mu]1", " ", "\[Mu]2"}], ")"}], 
          RowBox[{"-", "1"}]]}], "}"}], ",", "2", ",", "8", ",", "False"}], 
      "]"}], "-", 
     RowBox[{"ISOplus", "[", 
      RowBox[{"t", ",", "y", ",", "3", ",", "3", ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[Mu]1", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]2", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Mu]1", " ", "\[Mu]2"}], ")"}], "1"]}], "}"}], ",", "2", 
       ",", "8", ",", "True"}], "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     SuperscriptBox["x", 
      RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.5823712113073597`*^9, 3.5823712255101633`*^9}, {
  3.582412056780794*^9, 3.5824120609943247`*^9}, {3.582414261206019*^9, 
  3.582414265016097*^9}, {3.582414308484539*^9, 3.582414308580084*^9}, {
  3.58241434249713*^9, 3.582414354122806*^9}, {3.5824522216385803`*^9, 
  3.582452222170229*^9}, {3.582452262526267*^9, 3.582452263134281*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.582371223303521*^9, 3.5823712309173613`*^9}, 
   3.582410703349688*^9, 3.582412073093454*^9, 3.582414040243971*^9, 
   3.5824142034888153`*^9, 3.58241427730729*^9, 3.5824143660263643`*^9, 
   3.582452283068617*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell["\<\
Here we have so(4) with four flavors which is dual to so(4) theory but now \
with mesons. Unlike the so(3) self dual case above, here the mesonic singlet \
on one side of the 
duality contribute to the lens index and are important for the matching of \
the indices of the two dual theories. Here we quote the result for r=4:\
\>", "Text",
 CellChangeTimes->{{3.582452357509789*^9, 3.582452463574691*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"SO44n1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ZSOn1", "[", 
         RowBox[{
         "\[Mu]", ",", "\[Nu]", ",", "t", ",", "y", ",", "4", ",", "4", ",", 
          RowBox[{"{", 
           RowBox[{"\[Mu]1", ",", "\[Mu]2", ",", "\[Mu]3", ",", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3"}], ")"}], 
             RowBox[{"-", "1"}]]}], "}"}], ",", "4", ",", "10", ",", 
          "False"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Nu]", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t", "\[Rule]", 
         SuperscriptBox["x", 
          RowBox[{"1", "/", "3"}]]}], ",", 
        RowBox[{"y", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Mu]1", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Mu]2", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Mu]3", "\[Rule]", "1"}]}], "}"}]}], "//", "Expand"}]}], 
   ")"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.581958515990484*^9, 3.581958551574912*^9}, {
  3.581958711733856*^9, 3.581958718523193*^9}, {3.581958792058002*^9, 
  3.581958817945736*^9}, {3.581961696311091*^9, 3.58196171697337*^9}, {
  3.581962042628112*^9, 3.58196210905763*^9}, {3.581962289085705*^9, 
  3.581962318236993*^9}, {3.581962393684484*^9, 3.58196239997327*^9}, {
  3.581965313297688*^9, 3.581965318001459*^9}, {3.581965701345419*^9, 
  3.581965701422806*^9}, {3.582370069497834*^9, 3.5823701215778112`*^9}, {
  3.5823702553817387`*^9, 3.582370269219678*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"3", "+", 
       RowBox[{"36", " ", "x"}], "+", 
       RowBox[{"152", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"280", " ", 
        SuperscriptBox["x", "3"]}]}], 
      RowBox[{"2", "+", 
       RowBox[{"32", " ", "x"}], "+", 
       RowBox[{"142", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"264", " ", 
        SuperscriptBox["x", "3"]}]}]},
     {
      RowBox[{"1", "+", 
       RowBox[{"4", " ", "x"}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["x", "3"]}]}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.581958531999501*^9, 3.5819585521131763`*^9}, 
   3.581958720217898*^9, {3.5819588126391697`*^9, 3.581958818452129*^9}, {
   3.5819617064116783`*^9, 3.581961719032237*^9}, {3.581962046075514*^9, 
   3.581962111971827*^9}, {3.581962293999958*^9, 3.581962316589205*^9}, {
   3.581962396611318*^9, 3.581962402215763*^9}, 3.5819665900298347`*^9, 
   3.582026498601714*^9, 3.5820404682629433`*^9, 3.5820405172679434`*^9, 
   3.582370125507846*^9, {3.582370261207202*^9, 3.582370287679551*^9}, 
   3.582414514703822*^9, 3.582452475190485*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ISOSpin", "[", 
      RowBox[{"t", ",", "y", ",", "4", ",", "4", ",", 
       RowBox[{"{", 
        RowBox[{"\[Mu]1", ",", "\[Mu]2", ",", "\[Mu]3", ",", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3"}], ")"}], 
          RowBox[{"-", "1"}]]}], "}"}], ",", "4", ",", "10", ",", "False"}], 
      "]"}], "-", 
     RowBox[{"ISOminus", "[", 
      RowBox[{"t", ",", "y", ",", "4", ",", "4", ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[Mu]1", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]2", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]3", 
          RowBox[{"-", "1"}]], ",", 
         RowBox[{"(", 
          RowBox[{"\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3"}], ")"}]}], "}"}], 
       ",", "4", ",", "10", ",", "True"}], "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     SuperscriptBox["x", 
      RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.581965349025012*^9, 3.581965358453491*^9}, {
  3.58196563277672*^9, 3.5819656486977463`*^9}, {3.581965695374978*^9, 
  3.581965698000794*^9}, {3.5823701445049543`*^9, 3.582370252016283*^9}, {
  3.582370293214926*^9, 3.582370295648546*^9}, {3.582371425697036*^9, 
  3.582371519228895*^9}, {3.582414548659911*^9, 3.5824145762473803`*^9}, {
  3.582452471425207*^9, 3.582452484027073*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.581966590138134*^9, 3.5820265000578594`*^9, 3.5820404700799437`*^9, 
   3.5820405199009438`*^9, 3.582370202193083*^9, 3.582370237805819*^9, 
   3.582370268910495*^9, 3.582370299992869*^9, 3.5823714837912493`*^9, {
   3.582371516156309*^9, 3.582371528968196*^9}, 3.5824145281069603`*^9, {
   3.582414566892878*^9, 3.5824145899540453`*^9}, 3.5824524956365557`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ISOplus", "[", 
      RowBox[{"t", ",", "y", ",", "4", ",", "4", ",", 
       RowBox[{"{", 
        RowBox[{"\[Mu]1", ",", "\[Mu]2", ",", "\[Mu]3", ",", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3"}], ")"}], 
          RowBox[{"-", "1"}]]}], "}"}], ",", "4", ",", "10", ",", "False"}], 
      "]"}], "-", 
     RowBox[{"ISOplus", "[", 
      RowBox[{"t", ",", "y", ",", "4", ",", "4", ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[Mu]1", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]2", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]3", 
          RowBox[{"-", "1"}]], ",", 
         RowBox[{"(", 
          RowBox[{"\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3"}], ")"}]}], "}"}], 
       ",", "4", ",", "10", ",", "True"}], "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     SuperscriptBox["x", 
      RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.581965349025012*^9, 3.581965358453491*^9}, {
  3.58196563277672*^9, 3.5819656486977463`*^9}, {3.581965695374978*^9, 
  3.581965698000794*^9}, {3.5823701445049543`*^9, 3.582370252016283*^9}, {
  3.582370293214926*^9, 3.582370295648546*^9}, {3.582371425697036*^9, 
  3.5823715507303*^9}, {3.5824524902012577`*^9, 3.582452499850049*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.582371563018261*^9, 3.582414542341014*^9, 
  3.582452512627213*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell["\<\
We quote next the results for so(3) with four flavors dual to so(5) with four \
flavors and we take r=6:\
\>", "Text",
 CellChangeTimes->{{3.582452571482375*^9, 3.5824526033811197`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"SO34n1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ZSOn1", "[", 
         RowBox[{
         "\[Mu]", ",", "\[Nu]", ",", "t", ",", "y", ",", "3", ",", "4", ",", 
          RowBox[{"{", 
           RowBox[{"\[Mu]1", ",", "\[Mu]2", ",", "\[Mu]3", ",", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3"}], ")"}], 
             RowBox[{"-", "1"}]]}], "}"}], ",", "6", ",", "5", ",", "False"}],
          "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Nu]", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t", "\[Rule]", 
         SuperscriptBox["x", 
          RowBox[{"1", "/", "3"}]]}], ",", 
        RowBox[{"y", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Mu]1", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Mu]2", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Mu]3", "\[Rule]", "1"}]}], "}"}]}], "//", "Expand"}]}], 
   ")"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.581958515990484*^9, 3.581958551574912*^9}, {
  3.581958711733856*^9, 3.581958718523193*^9}, {3.581958792058002*^9, 
  3.581958817945736*^9}, {3.581965297841124*^9, 3.581965302111763*^9}, {
  3.581965675914659*^9, 3.581965676010578*^9}, {3.58237158658284*^9, 
  3.58237162416029*^9}, {3.582413738244526*^9, 3.582413744634821*^9}, {
  3.582452607587089*^9, 3.582452608050457*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"4", "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["x", 
         RowBox[{"3", "/", "4"}]]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["x", 
         RowBox[{"5", "/", "4"}]]}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox["x", 
         RowBox[{"3", "/", "2"}]]}]}], 
      RowBox[{"3", "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["x", 
         RowBox[{"3", "/", "4"}]]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["x", 
         RowBox[{"5", "/", "4"}]]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["x", 
         RowBox[{"3", "/", "2"}]]}]}]},
     {"0", 
      RowBox[{"1", "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", 
         RowBox[{"3", "/", "4"}]]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", 
         RowBox[{"5", "/", "4"}]]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["x", 
         RowBox[{"3", "/", "2"}]]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.581958531999501*^9, 3.5819585521131763`*^9}, 
   3.581958720217898*^9, {3.5819588126391697`*^9, 3.581958818452129*^9}, 
   3.5819665700363894`*^9, 3.5820223498548803`*^9, {3.582026466234477*^9, 
   3.582026476642518*^9}, {3.5820405226639433`*^9, 3.5820405297529435`*^9}, {
   3.582371610690056*^9, 3.582371625662979*^9}, 3.582413095282857*^9, 
   3.582413745117318*^9, 3.58245261072824*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"SO54n1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ZSOn1", "[", 
         RowBox[{
         "\[Mu]", ",", "\[Nu]", ",", "t", ",", "y", ",", "5", ",", "4", ",", 
          RowBox[{"{", 
           RowBox[{"\[Mu]1", ",", "\[Mu]2", ",", "\[Mu]3", ",", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3"}], ")"}], 
             RowBox[{"-", "1"}]]}], "}"}], ",", "6", ",", "5", ",", "True"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Nu]", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t", "\[Rule]", 
         SuperscriptBox["x", 
          RowBox[{"1", "/", "3"}]]}], ",", 
        RowBox[{"y", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Mu]1", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Mu]2", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Mu]3", "\[Rule]", "1"}]}], "}"}]}], "//", "Expand"}]}], 
   ")"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.581958558726842*^9, 3.58195856206043*^9}, 
   3.581958726910748*^9, {3.5819587688176928`*^9, 3.581958769168273*^9}, {
   3.581958835413601*^9, 3.581958877345964*^9}, 3.5819589090544987`*^9, {
   3.581961492391539*^9, 3.581961497061263*^9}, {3.581965305146324*^9, 
   3.581965310047621*^9}, {3.581965679280794*^9, 3.581965679360537*^9}, {
   3.582371630975011*^9, 3.5823716618588543`*^9}, {3.582413291700281*^9, 
   3.5824132924176903`*^9}, {3.582452617862093*^9, 3.5824526183457403`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"4", "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["x", 
         RowBox[{"3", "/", "4"}]]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["x", 
         RowBox[{"5", "/", "4"}]]}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox["x", 
         RowBox[{"3", "/", "2"}]]}]}], 
      RowBox[{"3", "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["x", 
         RowBox[{"3", "/", "4"}]]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["x", 
         RowBox[{"5", "/", "4"}]]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["x", 
         RowBox[{"3", "/", "2"}]]}]}]},
     {"0", 
      RowBox[{"1", "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", 
         RowBox[{"3", "/", "4"}]]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", 
         RowBox[{"5", "/", "4"}]]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["x", 
         RowBox[{"3", "/", "2"}]]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.581958567594363*^9, 3.581958729566888*^9, 3.5819587718732243`*^9, {
   3.5819588643634453`*^9, 3.5819588914470463`*^9}, 3.581958923214777*^9, 
   3.581961371316547*^9, 3.581961511587117*^9, 3.581966583535706*^9, 
   3.582022358298725*^9, 3.582022676632555*^9, {3.5820264732631803`*^9, 
   3.5820264864785013`*^9}, 3.582027350270872*^9, {3.5820405282859435`*^9, 
   3.5820405391779437`*^9}, 3.582371683191558*^9, 3.582413119399084*^9, 
   3.5824133152899313`*^9, 3.5824526414318123`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ISOSpin", "[", 
      RowBox[{"t", ",", "y", ",", "3", ",", "4", ",", 
       RowBox[{"{", 
        RowBox[{"\[Mu]1", ",", "\[Mu]2", ",", "\[Mu]3", ",", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3"}], ")"}], 
          RowBox[{"-", "1"}]]}], "}"}], ",", "6", ",", "5", ",", "False"}], 
      "]"}], "-", 
     RowBox[{"ISOminus", "[", 
      RowBox[{"t", ",", "y", ",", "5", ",", "4", ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[Mu]1", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]2", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]3", 
          RowBox[{"-", "1"}]], ",", 
         RowBox[{"(", 
          RowBox[{"\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3"}], ")"}]}], "}"}], 
       ",", "6", ",", "5", ",", "True"}], "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     SuperscriptBox["x", 
      RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.581965349025012*^9, 3.581965358453491*^9}, {
  3.58196563277672*^9, 3.5819656486977463`*^9}, {3.581965695374978*^9, 
  3.581965698000794*^9}, {3.5823701445049543`*^9, 3.582370252016283*^9}, {
  3.582370293214926*^9, 3.582370295648546*^9}, {3.582371425697036*^9, 
  3.582371519228895*^9}, {3.582371708347973*^9, 3.582371722166708*^9}, {
  3.5824132128955183`*^9, 3.5824132198543653`*^9}, {3.5824526243667383`*^9, 
  3.582452633943851*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.582371744209135*^9, 3.58241305670378*^9, 
  3.582413242602809*^9, 3.5824526667726393`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ISOplus", "[", 
      RowBox[{"t", ",", "y", ",", "3", ",", "4", ",", 
       RowBox[{"{", 
        RowBox[{"\[Mu]1", ",", "\[Mu]2", ",", "\[Mu]3", ",", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3"}], ")"}], 
          RowBox[{"-", "1"}]]}], "}"}], ",", "6", ",", "5", ",", "False"}], 
      "]"}], "-", 
     RowBox[{"ISOplus", "[", 
      RowBox[{"t", ",", "y", ",", "5", ",", "4", ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[Mu]1", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]2", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]3", 
          RowBox[{"-", "1"}]], ",", 
         RowBox[{"(", 
          RowBox[{"\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3"}], ")"}]}], "}"}], 
       ",", "6", ",", "5", ",", "True"}], "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     SuperscriptBox["x", 
      RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.581965349025012*^9, 3.581965358453491*^9}, {
  3.58196563277672*^9, 3.5819656486977463`*^9}, {3.581965695374978*^9, 
  3.581965698000794*^9}, {3.5823701445049543`*^9, 3.582370252016283*^9}, {
  3.582370293214926*^9, 3.582370295648546*^9}, {3.582371425697036*^9, 
  3.582371519228895*^9}, {3.582371708347973*^9, 3.5823717425412073`*^9}, {
  3.582413476717114*^9, 3.5824134867342987`*^9}, {3.582452646371655*^9, 
  3.5824526563244667`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.582371768895513*^9, 3.582413078816609*^9, 
  3.582413512524645*^9, 3.582452690376225*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ISOminus", "[", 
      RowBox[{"t", ",", "y", ",", "3", ",", "4", ",", 
       RowBox[{"{", 
        RowBox[{"\[Mu]1", ",", "\[Mu]2", ",", "\[Mu]3", ",", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3"}], ")"}], 
          RowBox[{"-", "1"}]]}], "}"}], ",", "6", ",", "5", ",", "False"}], 
      "]"}], "-", 
     RowBox[{"ISOSpin", "[", 
      RowBox[{"t", ",", "y", ",", "5", ",", "4", ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[Mu]1", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]2", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]3", 
          RowBox[{"-", "1"}]], ",", 
         RowBox[{"(", 
          RowBox[{"\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3"}], ")"}]}], "}"}], 
       ",", "6", ",", "5", ",", "True"}], "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     SuperscriptBox["x", 
      RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.581965349025012*^9, 3.581965358453491*^9}, {
  3.58196563277672*^9, 3.5819656486977463`*^9}, {3.581965695374978*^9, 
  3.581965698000794*^9}, {3.5823701445049543`*^9, 3.582370252016283*^9}, {
  3.582370293214926*^9, 3.582370295648546*^9}, {3.582371425697036*^9, 
  3.582371519228895*^9}, {3.582371708347973*^9, 3.582371722166708*^9}, {
  3.582371755204091*^9, 3.582371772018304*^9}, {3.582413482387591*^9, 
  3.582413488708109*^9}, {3.5824526594203577`*^9, 3.582452668930852*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.5823717877636547`*^9, 3.58241309504706*^9, 
  3.582413528838923*^9, 3.582452706799651*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell["\<\
 We compute the lens indices of so(5) theories with six flavors and take r=2: \
\>", "Text",
 CellChangeTimes->{{3.582452720368183*^9, 3.582452830837804*^9}, 
   3.582452862844357*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"SO56n1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"ZSOn1", "[", 
          RowBox[{
          "\[Mu]", ",", "\[Nu]", ",", "t", ",", "y", ",", "5", ",", "6", ",", 
           
           RowBox[{"{", 
            RowBox[{
            "\[Mu]1", ",", "\[Mu]2", ",", "\[Mu]3", ",", "\[Mu]4", ",", 
             "\[Mu]5", ",", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
               "\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3", " ", "\[Mu]4", " ", 
                "\[Mu]5"}], " ", ")"}], 
              RowBox[{"-", "1"}]]}], "}"}], ",", "2", ",", "6", ",", 
           "False"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Nu]", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Mu]1", "\[Rule]", "1"}], ",", 
         RowBox[{"\[Mu]2", "\[Rule]", "1"}], ",", 
         RowBox[{"\[Mu]3", "\[Rule]", "1"}], ",", 
         RowBox[{"\[Mu]4", "\[Rule]", "1"}], ",", 
         RowBox[{"\[Mu]5", "\[Rule]", "1"}]}], "}"}]}], "//", 
      "FullSimplify"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"t", "\[Rule]", 
      SuperscriptBox["x", 
       RowBox[{"1", "/", "3"}]]}], ",", 
     RowBox[{"y", "\[Rule]", "1"}]}], "}"}]}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.581962298653803*^9, 3.5819623440010233`*^9}, {
  3.58196256005511*^9, 3.581962560312409*^9}, {3.5819652461449223`*^9, 
  3.5819652464165573`*^9}, {3.581965320623663*^9, 3.581965330590781*^9}, {
  3.5819657078882093`*^9, 3.581965707974236*^9}, {3.5820406719189434`*^9, 
  3.5820407478829436`*^9}, {3.5823152437348957`*^9, 3.582315257976141*^9}, {
  3.582371848482654*^9, 3.582371863025126*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"2", "+", 
       RowBox[{"42", " ", "x"}], "+", 
       RowBox[{"391", " ", 
        SuperscriptBox["x", "2"]}]}], 
      RowBox[{"1", "+", 
       RowBox[{"21", " ", "x"}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["x", 
         RowBox[{"3", "/", "2"}]]}], "+", 
       RowBox[{"197", " ", 
        SuperscriptBox["x", "2"]}]}]},
     {
      SuperscriptBox["x", "2"], 
      RowBox[{"1", "+", 
       RowBox[{"21", " ", "x"}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["x", 
         RowBox[{"3", "/", "2"}]]}], "+", 
       RowBox[{"195", " ", 
        SuperscriptBox["x", "2"]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.58196234755364*^9, 3.5819625719939547`*^9, 3.581966600141225*^9, 
   3.581985944532014*^9, 3.582021992545153*^9, 3.58202735704655*^9, 
   3.5820401202069435`*^9, 3.5820401765259438`*^9, {3.582040421820944*^9, 
   3.5820404277639437`*^9}, {3.5820407264039435`*^9, 3.5820407509919434`*^9}, 
   3.5823152612818108`*^9, 3.582371876873932*^9, 3.5824528417248173`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ISOSpin", "[", 
      RowBox[{"t", ",", "y", ",", "5", ",", "6", ",", 
       RowBox[{"{", 
        RowBox[{
        "\[Mu]1", ",", "\[Mu]2", ",", "\[Mu]3", ",", "\[Mu]4", ",", "\[Mu]5", 
         ",", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
           "\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3", " ", "\[Mu]4", " ", 
            "\[Mu]5"}], " ", ")"}], 
          RowBox[{"-", "1"}]]}], "}"}], ",", "2", ",", "6", ",", "False"}], 
      "]"}], "-", 
     RowBox[{"ISOminus", "[", 
      RowBox[{"t", ",", "y", ",", "5", ",", "6", ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[Mu]1", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]2", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]3", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]4", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]5", 
          RowBox[{"-", "1"}]], ",", 
         RowBox[{"(", 
          RowBox[{
          "\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3", " ", "\[Mu]4", " ", 
           "\[Mu]5"}], " ", ")"}]}], "}"}], ",", "2", ",", "6", ",", "True"}],
       "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     SuperscriptBox["x", 
      RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.581965349025012*^9, 3.581965358453491*^9}, {
  3.58196563277672*^9, 3.5819656486977463`*^9}, {3.581965695374978*^9, 
  3.581965698000794*^9}, {3.5823701445049543`*^9, 3.582370252016283*^9}, {
  3.582370293214926*^9, 3.582370295648546*^9}, {3.582371425697036*^9, 
  3.582371519228895*^9}, {3.5823719807986507`*^9, 3.5823720285083447`*^9}, {
  3.582452835080965*^9, 3.582452838719577*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.582372049449767*^9, 3.5824528610969553`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ISOplus", "[", 
      RowBox[{"t", ",", "y", ",", "5", ",", "6", ",", 
       RowBox[{"{", 
        RowBox[{
        "\[Mu]1", ",", "\[Mu]2", ",", "\[Mu]3", ",", "\[Mu]4", ",", "\[Mu]5", 
         ",", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
           "\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3", " ", "\[Mu]4", " ", 
            "\[Mu]5"}], " ", ")"}], 
          RowBox[{"-", "1"}]]}], "}"}], ",", "2", ",", "6", ",", "False"}], 
      "]"}], "-", 
     RowBox[{"ISOplus", "[", 
      RowBox[{"t", ",", "y", ",", "5", ",", "6", ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[Mu]1", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]2", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]3", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]4", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]5", 
          RowBox[{"-", "1"}]], ",", 
         RowBox[{"(", 
          RowBox[{
          "\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3", " ", "\[Mu]4", " ", 
           "\[Mu]5"}], " ", ")"}]}], "}"}], ",", "2", ",", "6", ",", "True"}],
       "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     SuperscriptBox["x", 
      RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.581965349025012*^9, 3.581965358453491*^9}, {
  3.58196563277672*^9, 3.5819656486977463`*^9}, {3.581965695374978*^9, 
  3.581965698000794*^9}, {3.5823701445049543`*^9, 3.582370252016283*^9}, {
  3.582370293214926*^9, 3.582370295648546*^9}, {3.582371425697036*^9, 
  3.582371519228895*^9}, {3.5823719807986507`*^9, 3.5823720476691027`*^9}, {
  3.5824528434951887`*^9, 3.5824528472391376`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.582372072837016*^9, 3.582452882350398*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[TextData[{
 "We compute here the lens indices with so(4) and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["N", "f"], "=", "6"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "dual to so(6) with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["N", "f"], "=", "6"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and we take r=2: (Running this computation takes several minutes)"
}], "Text",
 CellChangeTimes->{{3.582452911304799*^9, 3.5824529589489183`*^9}, {
  3.582453205019073*^9, 3.582453229345065*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"SO46n1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ZSOn1", "[", 
         RowBox[{
         "\[Mu]", ",", "\[Nu]", ",", "t", ",", "y", ",", "4", ",", "6", ",", 
          RowBox[{"{", 
           RowBox[{
           "\[Mu]1", ",", "\[Mu]2", ",", "\[Mu]3", ",", "\[Mu]4", ",", 
            "\[Mu]5", ",", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
              "\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3", " ", "\[Mu]4", " ", 
               "\[Mu]5"}], ")"}], 
             RowBox[{"-", "1"}]]}], "}"}], ",", "2", ",", "6", ",", "False"}],
          "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Nu]", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t", "\[Rule]", 
         SuperscriptBox["x", 
          RowBox[{"1", "/", "3"}]]}], ",", 
        RowBox[{"\[Mu]1", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Mu]2", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Mu]3", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Mu]4", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Mu]5", "\[Rule]", "1"}]}], "}"}]}], "//", 
     "FullSimplify"}]}], ")"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.581962298653803*^9, 3.5819623440010233`*^9}, {
   3.58196256005511*^9, 3.581962560312409*^9}, {3.5819652461449223`*^9, 
   3.5819652464165573`*^9}, {3.581965320623663*^9, 3.581965330590781*^9}, {
   3.5819657078882093`*^9, 3.581965707974236*^9}, {3.582040848483944*^9, 
   3.582040863674944*^9}, 3.5820409629489436`*^9, {3.582373750698349*^9, 
   3.582373768691367*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"2", "+", 
       RowBox[{"42", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "-", 
       RowBox[{"70", " ", 
        SuperscriptBox["x", "2"]}]}], 
      RowBox[{"1", "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "-", 
       RowBox[{"68", " ", 
        SuperscriptBox["x", "2"]}]}]},
     {"0", 
      RowBox[{"1", "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.582042386358944*^9, 3.582373778826931*^9, 
  3.582452971767028*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"SO66n1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ZSOn1", "[", 
         RowBox[{
         "\[Mu]", ",", "\[Nu]", ",", "t", ",", "y", ",", "6", ",", "6", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
           "}"}], ",", "2", ",", "6", ",", "True"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Nu]", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"t", "\[Rule]", 
        SuperscriptBox["x", 
         RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "Expand"}]}], ")"}], "//",
   "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.581962298653803*^9, 3.5819624031577377`*^9}, {
  3.581962562198061*^9, 3.581962562398882*^9}, {3.581965244268292*^9, 
  3.581965244440797*^9}, {3.581965334631331*^9, 3.581965341766594*^9}, {
  3.581965709810273*^9, 3.58196570991411*^9}, {3.5820402616589437`*^9, 
  3.5820402625689435`*^9}, {3.5820408516599436`*^9, 3.5820408774099436`*^9}, {
  3.582040964629944*^9, 3.5820409655649433`*^9}, {3.582042387457944*^9, 
  3.582042404438944*^9}, {3.582373790124201*^9, 3.582373800156824*^9}, {
  3.5823740989321413`*^9, 3.582374103106326*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"2", "+", 
       RowBox[{"42", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "-", 
       RowBox[{"69", " ", 
        SuperscriptBox["x", "2"]}]}], 
      RowBox[{"1", "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "-", 
       RowBox[{"69", " ", 
        SuperscriptBox["x", "2"]}]}]},
     {
      SuperscriptBox["x", "2"], 
      RowBox[{"1", "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "-", 
       SuperscriptBox["x", "2"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.582042401820944*^9, 3.5820424060489435`*^9}, 
   3.582373805578712*^9, 3.582374685057041*^9, 3.582452976772422*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ISOSpin", "[", 
      RowBox[{"t", ",", "y", ",", "4", ",", "6", ",", 
       RowBox[{"{", 
        RowBox[{
        "\[Mu]1", ",", "\[Mu]2", ",", "\[Mu]3", ",", "\[Mu]4", ",", "\[Mu]5", 
         ",", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
           "\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3", " ", "\[Mu]4", " ", 
            "\[Mu]5"}], " ", ")"}], 
          RowBox[{"-", "1"}]]}], "}"}], ",", "2", ",", "6", ",", "False"}], 
      "]"}], "-", 
     RowBox[{"ISOminus", "[", 
      RowBox[{"t", ",", "y", ",", "6", ",", "6", ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[Mu]1", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]2", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]3", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]4", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]5", 
          RowBox[{"-", "1"}]], ",", 
         RowBox[{"(", 
          RowBox[{
          "\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3", " ", "\[Mu]4", " ", 
           "\[Mu]5"}], ")"}]}], "}"}], ",", "2", ",", "6", ",", "True"}], 
      "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     SuperscriptBox["x", 
      RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.581965349025012*^9, 3.581965358453491*^9}, {
  3.58196563277672*^9, 3.5819656486977463`*^9}, {3.581965712398683*^9, 
  3.5819657157540607`*^9}, {3.5819666346538486`*^9, 3.581966639692274*^9}, {
  3.5820409713519435`*^9, 3.5820409731599436`*^9}, {3.582373827519497*^9, 
  3.5823738967246304`*^9}, {3.582414616784273*^9, 3.582414620477162*^9}, {
  3.582452968015966*^9, 3.5824529730944977`*^9}, {3.582453105448873*^9, 
  3.5824531085671253`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.581966610426968*^9, 3.5819666363566*^9}, 
   3.581986011677032*^9, 3.582021999419841*^9, 3.582027366462491*^9, 
   3.582040127608944*^9, {3.5820404166539435`*^9, 3.5820404245219436`*^9}, 
   3.5820405131009436`*^9, 3.5820424080979433`*^9, 3.5823741801301327`*^9, 
   3.582415009597982*^9, 3.582453114283901*^9, 3.58245390092887*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ISOminus", "[", 
      RowBox[{"t", ",", "y", ",", "4", ",", "6", ",", 
       RowBox[{"{", 
        RowBox[{
        "\[Mu]1", ",", "\[Mu]2", ",", "\[Mu]3", ",", "\[Mu]4", ",", "\[Mu]5", 
         ",", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
           "\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3", " ", "\[Mu]4", " ", 
            "\[Mu]5"}], " ", ")"}], 
          RowBox[{"-", "1"}]]}], "}"}], ",", "2", ",", "6", ",", "False"}], 
      "]"}], "-", 
     RowBox[{"ISOSpin", "[", 
      RowBox[{"t", ",", "y", ",", "6", ",", "6", ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[Mu]1", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]2", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]3", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]4", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]5", 
          RowBox[{"-", "1"}]], ",", 
         RowBox[{"(", 
          RowBox[{
          "\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3", " ", "\[Mu]4", " ", 
           "\[Mu]5"}], ")"}]}], "}"}], ",", "2", ",", "6", ",", "True"}], 
      "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     SuperscriptBox["x", 
      RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.581965349025012*^9, 3.581965358453491*^9}, {
  3.58196563277672*^9, 3.5819656486977463`*^9}, {3.581965712398683*^9, 
  3.5819657157540607`*^9}, {3.5819666346538486`*^9, 3.581966639692274*^9}, {
  3.5820409713519435`*^9, 3.5820409731599436`*^9}, {3.582373827519497*^9, 
  3.582373923034501*^9}, {3.582452978607128*^9, 3.582452982555731*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.5823743978277473`*^9, 3.582453339476891*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ISOplus", "[", 
      RowBox[{"t", ",", "y", ",", "4", ",", "6", ",", 
       RowBox[{"{", 
        RowBox[{
        "\[Mu]1", ",", "\[Mu]2", ",", "\[Mu]3", ",", "\[Mu]4", ",", "\[Mu]5", 
         ",", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
           "\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3", " ", "\[Mu]4", " ", 
            "\[Mu]5"}], " ", ")"}], 
          RowBox[{"-", "1"}]]}], "}"}], ",", "2", ",", "6", ",", "False"}], 
      "]"}], "-", 
     RowBox[{"ISOplus", "[", 
      RowBox[{"t", ",", "y", ",", "6", ",", "6", ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[Mu]1", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]2", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]3", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]4", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]5", 
          RowBox[{"-", "1"}]], ",", 
         RowBox[{"(", 
          RowBox[{
          "\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3", " ", "\[Mu]4", " ", 
           "\[Mu]5"}], ")"}]}], "}"}], ",", "2", ",", "6", ",", "True"}], 
      "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     SuperscriptBox["x", 
      RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.581965349025012*^9, 3.581965358453491*^9}, {
  3.58196563277672*^9, 3.5819656486977463`*^9}, {3.581965712398683*^9, 
  3.5819657157540607`*^9}, {3.5819666346538486`*^9, 3.581966639692274*^9}, {
  3.5820409713519435`*^9, 3.5820409731599436`*^9}, {3.582373827519497*^9, 
  3.5823738967246304`*^9}, {3.582373928144924*^9, 3.582373935315353*^9}, {
  3.5824529855429983`*^9, 3.582452990837192*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.582374680421953*^9, 3.582453622599412*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[TextData[{
 "Next we have our first example of dual pair with all three partition \
functions, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["SO", "-"], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["SO", "+"], TraditionalForm]]],
 ", and Spin, being different. We discuss here so(5) with seven flavors dual \
to so(6). Quoted are results with r=2: (running time is several minutes)"
}], "Text",
 CellChangeTimes->{
  3.58245289890467*^9, {3.5824530135288067`*^9, 3.582453050397138*^9}, {
   3.582454342396421*^9, 3.5824543540612173`*^9}, {3.5825043746560287`*^9, 
   3.582504375654332*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"SO57n1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ZSOn1", "[", 
         RowBox[{
         "\[Mu]", ",", "\[Nu]", ",", "t", ",", "y", ",", "5", ",", "7", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
           "}"}], ",", "2", ",", "10", ",", "False"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Nu]", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"t", "\[Rule]", 
        SuperscriptBox["x", 
         RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "Expand"}]}], ")"}], "//",
   "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.581962298653803*^9, 3.5819623440010233`*^9}, {
  3.58196256005511*^9, 3.581962560312409*^9}, {3.5819652461449223`*^9, 
  3.5819652464165573`*^9}, {3.581965320623663*^9, 3.581965330590781*^9}, {
  3.5819657078882093`*^9, 3.581965707974236*^9}, {3.582040989082944*^9, 
  3.5820410439039435`*^9}, {3.582042414167944*^9, 3.5820424253159437`*^9}, {
  3.582372101550818*^9, 3.582372139334675*^9}, {3.5823722027058897`*^9, 
  3.582372203447015*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"2", "+", 
       RowBox[{"56", " ", 
        SuperscriptBox["x", 
         RowBox[{"8", "/", "7"}]]}], "-", 
       RowBox[{"97", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"812", " ", 
        SuperscriptBox["x", 
         RowBox[{"16", "/", "7"}]]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["x", 
         RowBox[{"18", "/", "7"}]]}], "+", 
       RowBox[{"84", " ", 
        SuperscriptBox["x", 
         RowBox[{"20", "/", "7"}]]}], "-", 
       RowBox[{"2618", " ", 
        SuperscriptBox["x", 
         RowBox[{"22", "/", "7"}]]}], "+", 
       FractionBox[
        RowBox[{"56", " ", 
         SuperscriptBox["x", 
          RowBox[{"22", "/", "7"}]]}], 
        SuperscriptBox["y", "2"]], "+", 
       RowBox[{"56", " ", 
        SuperscriptBox["x", 
         RowBox[{"22", "/", "7"}]], " ", 
        SuperscriptBox["y", "2"]}]}], 
      RowBox[{"1", "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["x", 
         RowBox[{"8", "/", "7"}]]}], "+", 
       RowBox[{"35", " ", 
        SuperscriptBox["x", 
         RowBox[{"12", "/", "7"}]]}], "-", 
       RowBox[{"47", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"406", " ", 
        SuperscriptBox["x", 
         RowBox[{"16", "/", "7"}]]}], "-", 
       RowBox[{"133", " ", 
        SuperscriptBox["x", 
         RowBox[{"18", "/", "7"}]]}], "+", 
       RowBox[{"777", " ", 
        SuperscriptBox["x", 
         RowBox[{"20", "/", "7"}]]}], "-", 
       RowBox[{"1267", " ", 
        SuperscriptBox["x", 
         RowBox[{"22", "/", "7"}]]}], "+", 
       FractionBox[
        RowBox[{"28", " ", 
         SuperscriptBox["x", 
          RowBox[{"22", "/", "7"}]]}], 
        SuperscriptBox["y", "2"]], "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["x", 
         RowBox[{"22", "/", "7"}]], " ", 
        SuperscriptBox["y", "2"]}]}]},
     {
      RowBox[{
       SuperscriptBox["x", "2"], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["x", 
         RowBox[{"18", "/", "7"}]]}], "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["x", 
         RowBox[{"22", "/", "7"}]]}]}], 
      RowBox[{"1", "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["x", 
         RowBox[{"8", "/", "7"}]]}], "-", 
       RowBox[{"35", " ", 
        SuperscriptBox["x", 
         RowBox[{"12", "/", "7"}]]}], "-", 
       RowBox[{"49", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"406", " ", 
        SuperscriptBox["x", 
         RowBox[{"16", "/", "7"}]]}], "+", 
       RowBox[{"147", " ", 
        SuperscriptBox["x", 
         RowBox[{"18", "/", "7"}]]}], "-", 
       RowBox[{"735", " ", 
        SuperscriptBox["x", 
         RowBox[{"20", "/", "7"}]]}], "-", 
       RowBox[{"1323", " ", 
        SuperscriptBox["x", 
         RowBox[{"22", "/", "7"}]]}], "+", 
       FractionBox[
        RowBox[{"28", " ", 
         SuperscriptBox["x", 
          RowBox[{"22", "/", "7"}]]}], 
        SuperscriptBox["y", "2"]], "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["x", 
         RowBox[{"22", "/", "7"}]], " ", 
        SuperscriptBox["y", "2"]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.5820424259989433`*^9, 3.5823721416158037`*^9, 
  3.582372205824778*^9, 3.582453917156212*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"SO67n1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"ZSOn1", "[", 
          RowBox[{
          "\[Mu]", ",", "\[Nu]", ",", "t", ",", "y", ",", "6", ",", "7", ",", 
           
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
             "}"}], ",", "2", ",", "10", ",", "True"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Nu]", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"t", "\[Rule]", 
         SuperscriptBox["x", 
          RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "Expand"}], "//", 
     "Expand"}]}], ")"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.581962298653803*^9, 3.5819624031577377`*^9}, {
  3.581962562198061*^9, 3.581962562398882*^9}, {3.581965244268292*^9, 
  3.581965244440797*^9}, {3.581965334631331*^9, 3.581965341766594*^9}, {
  3.581965709810273*^9, 3.58196570991411*^9}, {3.5820402616589437`*^9, 
  3.5820402625689435`*^9}, {3.5820409928829436`*^9, 3.582041033320944*^9}, {
  3.5820424206479435`*^9, 3.5820424287969437`*^9}, {3.582372160953985*^9, 
  3.58237217271321*^9}, {3.582372205951291*^9, 3.582372206890727*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"2", "+", 
       RowBox[{"56", " ", 
        SuperscriptBox["x", 
         RowBox[{"8", "/", "7"}]]}], "-", 
       RowBox[{"97", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"812", " ", 
        SuperscriptBox["x", 
         RowBox[{"16", "/", "7"}]]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["x", 
         RowBox[{"18", "/", "7"}]]}], "+", 
       RowBox[{"63", " ", 
        SuperscriptBox["x", 
         RowBox[{"20", "/", "7"}]]}], "-", 
       RowBox[{"2618", " ", 
        SuperscriptBox["x", 
         RowBox[{"22", "/", "7"}]]}], "+", 
       FractionBox[
        RowBox[{"56", " ", 
         SuperscriptBox["x", 
          RowBox[{"22", "/", "7"}]]}], 
        SuperscriptBox["y", "2"]], "+", 
       RowBox[{"56", " ", 
        SuperscriptBox["x", 
         RowBox[{"22", "/", "7"}]], " ", 
        SuperscriptBox["y", "2"]}]}], 
      RowBox[{"1", "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["x", 
         RowBox[{"8", "/", "7"}]]}], "+", 
       RowBox[{"35", " ", 
        SuperscriptBox["x", 
         RowBox[{"12", "/", "7"}]]}], "-", 
       RowBox[{"47", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"406", " ", 
        SuperscriptBox["x", 
         RowBox[{"16", "/", "7"}]]}], "-", 
       RowBox[{"140", " ", 
        SuperscriptBox["x", 
         RowBox[{"18", "/", "7"}]]}], "+", 
       RowBox[{"798", " ", 
        SuperscriptBox["x", 
         RowBox[{"20", "/", "7"}]]}], "-", 
       RowBox[{"1267", " ", 
        SuperscriptBox["x", 
         RowBox[{"22", "/", "7"}]]}], "+", 
       FractionBox[
        RowBox[{"28", " ", 
         SuperscriptBox["x", 
          RowBox[{"22", "/", "7"}]]}], 
        SuperscriptBox["y", "2"]], "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["x", 
         RowBox[{"22", "/", "7"}]], " ", 
        SuperscriptBox["y", "2"]}]}]},
     {
      RowBox[{
       SuperscriptBox["x", "2"], "-", 
       RowBox[{"21", " ", 
        SuperscriptBox["x", 
         RowBox[{"20", "/", "7"}]]}], "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["x", 
         RowBox[{"22", "/", "7"}]]}]}], 
      RowBox[{"1", "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["x", 
         RowBox[{"8", "/", "7"}]]}], "-", 
       RowBox[{"35", " ", 
        SuperscriptBox["x", 
         RowBox[{"12", "/", "7"}]]}], "-", 
       RowBox[{"49", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"406", " ", 
        SuperscriptBox["x", 
         RowBox[{"16", "/", "7"}]]}], "+", 
       RowBox[{"140", " ", 
        SuperscriptBox["x", 
         RowBox[{"18", "/", "7"}]]}], "-", 
       RowBox[{"714", " ", 
        SuperscriptBox["x", 
         RowBox[{"20", "/", "7"}]]}], "-", 
       RowBox[{"1323", " ", 
        SuperscriptBox["x", 
         RowBox[{"22", "/", "7"}]]}], "+", 
       FractionBox[
        RowBox[{"28", " ", 
         SuperscriptBox["x", 
          RowBox[{"22", "/", "7"}]]}], 
        SuperscriptBox["y", "2"]], "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["x", 
         RowBox[{"22", "/", "7"}]], " ", 
        SuperscriptBox["y", "2"]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.582042430353944*^9, {3.582372170097904*^9, 3.58237217920369*^9}, 
   3.582372218850608*^9, 3.582453929068572*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ISOSpin", "[", 
      RowBox[{"t", ",", "y", ",", "5", ",", "7", ",", 
       RowBox[{"{", 
        RowBox[{
        "\[Mu]1", ",", "\[Mu]2", ",", "\[Mu]3", ",", "\[Mu]4", ",", "\[Mu]5", 
         ",", "\[Mu]6", ",", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
           "\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3", " ", "\[Mu]4", " ", 
            "\[Mu]5", " ", "\[Mu]6"}], ")"}], 
          RowBox[{"-", "1"}]]}], "}"}], ",", "2", ",", "6", ",", "False"}], 
      "]"}], "-", 
     RowBox[{"ISOminus", "[", 
      RowBox[{"t", ",", "y", ",", "6", ",", "7", ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[Mu]1", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]2", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]3", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]4", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]5", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]6", 
          RowBox[{"-", "1"}]], ",", 
         RowBox[{"(", 
          RowBox[{
          "\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3", " ", "\[Mu]4", " ", 
           "\[Mu]5", " ", "\[Mu]6"}], ")"}]}], "}"}], ",", "2", ",", "6", ",",
        "True"}], "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     SuperscriptBox["x", 
      RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.581965349025012*^9, 3.581965358453491*^9}, {
   3.58196563277672*^9, 3.5819656628191442`*^9}, 3.5823705212003937`*^9, {
   3.582370559900503*^9, 3.582370672831565*^9}, {3.5823707126375027`*^9, 
   3.5823708103792143`*^9}, {3.5823708472842407`*^9, 3.582370852395401*^9}, {
   3.582371204126457*^9, 3.582371205275819*^9}, {3.5823722866454687`*^9, 
   3.582372372445105*^9}, {3.582372443032599*^9, 3.582372466858419*^9}, {
   3.582453134054236*^9, 3.582453137702519*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.5823724390899687`*^9, 3.582372463511271*^9}, 
   3.582372600657427*^9, 3.582454066483281*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ISOplus", "[", 
      RowBox[{"t", ",", "y", ",", "5", ",", "7", ",", 
       RowBox[{"{", 
        RowBox[{
        "\[Mu]1", ",", "\[Mu]2", ",", "\[Mu]3", ",", "\[Mu]4", ",", "\[Mu]5", 
         ",", "\[Mu]6", ",", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
           "\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3", " ", "\[Mu]4", " ", 
            "\[Mu]5", " ", "\[Mu]6"}], ")"}], 
          RowBox[{"-", "1"}]]}], "}"}], ",", "2", ",", "6", ",", "False"}], 
      "]"}], "-", 
     RowBox[{"ISOplus", "[", 
      RowBox[{"t", ",", "y", ",", "6", ",", "7", ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[Mu]1", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]2", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]3", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]4", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]5", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]6", 
          RowBox[{"-", "1"}]], ",", 
         RowBox[{"(", 
          RowBox[{
          "\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3", " ", "\[Mu]4", " ", 
           "\[Mu]5", " ", "\[Mu]6"}], ")"}]}], "}"}], ",", "2", ",", "6", ",",
        "True"}], "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     SuperscriptBox["x", 
      RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.581965349025012*^9, 3.581965358453491*^9}, {
   3.58196563277672*^9, 3.5819656628191442`*^9}, 3.5823705212003937`*^9, {
   3.582370559900503*^9, 3.582370672831565*^9}, {3.5823707126375027`*^9, 
   3.5823708103792143`*^9}, {3.5823708472842407`*^9, 3.582370852395401*^9}, {
   3.582371204126457*^9, 3.582371205275819*^9}, {3.5823722866454687`*^9, 
   3.5823723981960487`*^9}, {3.5823724707475367`*^9, 
   3.5823724736534224`*^9}, {3.582453139538352*^9, 3.5824531432269907`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.582372759096105*^9, 3.5824543080269413`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ISOminus", "[", 
      RowBox[{"t", ",", "y", ",", "5", ",", "7", ",", 
       RowBox[{"{", 
        RowBox[{
        "\[Mu]1", ",", "\[Mu]2", ",", "\[Mu]3", ",", "\[Mu]4", ",", "\[Mu]5", 
         ",", "\[Mu]6", ",", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
           "\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3", " ", "\[Mu]4", " ", 
            "\[Mu]5", " ", "\[Mu]6"}], ")"}], 
          RowBox[{"-", "1"}]]}], "}"}], ",", "2", ",", "6", ",", "False"}], 
      "]"}], "-", 
     RowBox[{"ISOSpin", "[", 
      RowBox[{"t", ",", "y", ",", "6", ",", "7", ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[Mu]1", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]2", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]3", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]4", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]5", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]6", 
          RowBox[{"-", "1"}]], ",", 
         RowBox[{"(", 
          RowBox[{
          "\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3", " ", "\[Mu]4", " ", 
           "\[Mu]5", " ", "\[Mu]6"}], ")"}]}], "}"}], ",", "2", ",", "6", ",",
        "True"}], "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     SuperscriptBox["x", 
      RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.581965349025012*^9, 3.581965358453491*^9}, {
   3.58196563277672*^9, 3.5819656628191442`*^9}, 3.5823705212003937`*^9, {
   3.582370559900503*^9, 3.582370672831565*^9}, {3.5823707126375027`*^9, 
   3.5823708103792143`*^9}, {3.5823708472842407`*^9, 3.582370852395401*^9}, {
   3.582371204126457*^9, 3.582371205275819*^9}, {3.5823722866454687`*^9, 
   3.582372372445105*^9}, {3.582372402732113*^9, 3.5823724088277397`*^9}, {
   3.582372475763238*^9, 3.582372479835413*^9}, {3.582453144980524*^9, 
   3.5824531478349333`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.582372884563307*^9, 3.582454433300572*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell["\<\
Here we compute the lens index of so(6) theories with eight flavors and take \
r=2:\
\>", "Text",
 CellChangeTimes->{{3.58245349737046*^9, 3.582453523244916*^9}, {
  3.582453997270082*^9, 3.5824539975673523`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"SO68n1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ZSOn1", "[", 
         RowBox[{
         "\[Mu]", ",", "\[Nu]", ",", "t", ",", "y", ",", "6", ",", "8", ",", 
          RowBox[{"{", 
           RowBox[{
           "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
            ",", "1"}], "}"}], ",", "2", ",", "14", ",", "False"}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"\[Nu]", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"t", "\[Rule]", 
        SuperscriptBox["x", 
         RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "Expand"}]}], ")"}], "//",
   "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.581962298653803*^9, 3.5819623440010233`*^9}, {
  3.58196256005511*^9, 3.581962560312409*^9}, {3.5819652461449223`*^9, 
  3.5819652464165573`*^9}, {3.581965320623663*^9, 3.581965330590781*^9}, {
  3.5819657078882093`*^9, 3.581965707974236*^9}, {3.582040989082944*^9, 
  3.5820410439039435`*^9}, {3.5820410862129436`*^9, 3.5820411129639435`*^9}, {
  3.582042435542944*^9, 3.5820424415729437`*^9}, {3.582372968270876*^9, 
  3.58237301862353*^9}, {3.5824539824101753`*^9, 3.5824539825246687`*^9}, {
  3.58245447609559*^9, 3.5824544771196957`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"2", "+", 
       RowBox[{"72", " ", "x"}], "+", 
       RowBox[{"1205", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"12568", " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{"91820", " ", 
        SuperscriptBox["x", "4"]}], "+", 
       FractionBox[
        RowBox[{"72", " ", 
         SuperscriptBox["x", "3"]}], 
        SuperscriptBox["y", "2"]], "+", 
       FractionBox[
        RowBox[{"2324", " ", 
         SuperscriptBox["x", "4"]}], 
        SuperscriptBox["y", "2"]], "+", 
       RowBox[{"72", " ", 
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"2324", " ", 
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "2"]}]}], 
      RowBox[{"1", "+", 
       RowBox[{"36", " ", "x"}], "+", 
       RowBox[{"674", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"8004", " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{"64801", " ", 
        SuperscriptBox["x", "4"]}], "+", 
       FractionBox[
        RowBox[{"36", " ", 
         SuperscriptBox["x", "3"]}], 
        SuperscriptBox["y", "2"]], "+", 
       FractionBox[
        RowBox[{"1162", " ", 
         SuperscriptBox["x", "4"]}], 
        SuperscriptBox["y", "2"]], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"1162", " ", 
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "2"]}]}]},
     {
      RowBox[{
       SuperscriptBox["x", "2"], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["x", "4"]}]}], 
      RowBox[{"1", "+", 
       RowBox[{"36", " ", "x"}], "+", 
       RowBox[{"532", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"4572", " ", 
        SuperscriptBox["x", "3"]}], "+", 
       RowBox[{"27055", " ", 
        SuperscriptBox["x", "4"]}], "+", 
       FractionBox[
        RowBox[{"36", " ", 
         SuperscriptBox["x", "3"]}], 
        SuperscriptBox["y", "2"]], "+", 
       FractionBox[
        RowBox[{"1162", " ", 
         SuperscriptBox["x", "4"]}], 
        SuperscriptBox["y", "2"]], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"1162", " ", 
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["y", "2"]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.582042443301944*^9, {3.582373002232782*^9, 3.582373039566863*^9}, 
   3.5824544478616*^9, 3.582454745109168*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ISOplus", "[", 
      RowBox[{"t", ",", "y", ",", "6", ",", "8", ",", 
       RowBox[{"{", 
        RowBox[{
        "\[Mu]1", ",", "\[Mu]2", ",", "\[Mu]3", ",", "\[Mu]4", ",", "\[Mu]5", 
         ",", "\[Mu]6", ",", "\[Mu]7", ",", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
           "\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3", " ", "\[Mu]4", " ", 
            "\[Mu]5", " ", "\[Mu]6", " ", "\[Mu]7"}], ")"}], 
          RowBox[{"-", "1"}]]}], "}"}], ",", "2", ",", "6", ",", "False"}], 
      "]"}], "-", 
     RowBox[{"ISOplus", "[", 
      RowBox[{"t", ",", "y", ",", "6", ",", "8", ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[Mu]1", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]2", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]3", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]4", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]5", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]6", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]7", 
          RowBox[{"-", "1"}]], ",", 
         RowBox[{"(", 
          RowBox[{
          "\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3", " ", "\[Mu]4", " ", 
           "\[Mu]5", " ", "\[Mu]6", " ", "\[Mu]7"}], ")"}]}], "}"}], ",", "2",
        ",", "6", ",", "True"}], "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     SuperscriptBox["x", 
      RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.581965349025012*^9, 3.581965358453491*^9}, {
   3.58196563277672*^9, 3.5819656628191442`*^9}, 3.5823705212003937`*^9, {
   3.582370559900503*^9, 3.582370672831565*^9}, {3.5823707126375027`*^9, 
   3.5823708103792143`*^9}, {3.5823708472842407`*^9, 3.582370852395401*^9}, {
   3.582371204126457*^9, 3.582371205275819*^9}, {3.5823722866454687`*^9, 
   3.5823723981960487`*^9}, {3.5823724707475367`*^9, 
   3.5823724736534224`*^9}, {3.582373031358162*^9, 3.582373069964344*^9}, {
   3.582373314933545*^9, 3.5823733191810293`*^9}, {3.5824533849393463`*^9, 
   3.582453388658497*^9}, {3.5824539748675117`*^9, 3.582453999769648*^9}, {
   3.582454706517787*^9, 3.582454706618155*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.582373312171422*^9, 3.582373511544285*^9, 
  3.58245465497363*^9, 3.5824549372985888`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ISOSpin", "[", 
      RowBox[{"t", ",", "y", ",", "6", ",", "8", ",", 
       RowBox[{"{", 
        RowBox[{
        "\[Mu]1", ",", "\[Mu]2", ",", "\[Mu]3", ",", "\[Mu]4", ",", "\[Mu]5", 
         ",", "\[Mu]6", ",", "\[Mu]7", ",", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
           "\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3", " ", "\[Mu]4", " ", 
            "\[Mu]5", " ", "\[Mu]6", " ", "\[Mu]7"}], ")"}], 
          RowBox[{"-", "1"}]]}], "}"}], ",", "2", ",", "6", ",", "False"}], 
      "]"}], "-", 
     RowBox[{"ISOminus", "[", 
      RowBox[{"t", ",", "y", ",", "6", ",", "8", ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["\[Mu]1", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]2", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]3", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]4", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]5", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]6", 
          RowBox[{"-", "1"}]], ",", 
         SuperscriptBox["\[Mu]7", 
          RowBox[{"-", "1"}]], ",", 
         RowBox[{"(", 
          RowBox[{
          "\[Mu]1", " ", "\[Mu]2", " ", "\[Mu]3", " ", "\[Mu]4", " ", 
           "\[Mu]5", " ", "\[Mu]6", " ", "\[Mu]7"}], ")"}]}], "}"}], ",", "2",
        ",", "6", ",", "True"}], "]"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     SuperscriptBox["x", 
      RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.581965349025012*^9, 3.581965358453491*^9}, {
   3.58196563277672*^9, 3.5819656628191442`*^9}, 3.5823705212003937`*^9, {
   3.582370559900503*^9, 3.582370672831565*^9}, {3.5823707126375027`*^9, 
   3.5823708103792143`*^9}, {3.5823708472842407`*^9, 3.582370852395401*^9}, {
   3.582371204126457*^9, 3.582371205275819*^9}, {3.5823722866454687`*^9, 
   3.5823723981960487`*^9}, {3.5823724707475367`*^9, 
   3.5823724736534224`*^9}, {3.582373031358162*^9, 3.5823730903777847`*^9}, {
   3.58237332285789*^9, 3.5823733263696337`*^9}, {3.582453391771398*^9, 
   3.582453394858179*^9}, {3.58245397104396*^9, 3.582453973245213*^9}, {
   3.5824540043529863`*^9, 3.58245400441681*^9}, {3.582454742191185*^9, 
   3.582454742308028*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.5824547189262323`*^9, 3.582455117582855*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[TextData[{
 "An interested person using the above listed examples of computations can \
generate indices for many more instances of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"so", "(", 
    SubscriptBox["N", "c"], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " Seiberg dualities and/or expand to higher orders in fugacities."
}], "Text",
 CellChangeTimes->{{3.582454373585072*^9, 3.582454448390593*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "4. N=4 ",
 Cell[BoxData[
  FormBox[
   RowBox[{"su", "(", 
    SubscriptBox["N", "c"]}], TraditionalForm]]],
 ") examples"
}], "Section",
 CellChangeTimes->{{3.582365907731583*^9, 3.5823659334340487`*^9}, {
  3.582373478581966*^9, 3.58237347930863*^9}, {3.582499642304082*^9, 
  3.5824996426556377`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell["\<\
The first example of N=4 case we discuss is su(2) SYM and we take r=2:\
\>", "Text",
 CellChangeTimes->{{3.582587550384679*^9, 3.5825875924199657`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nc", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ord", "=", "10"}], ";"}]}], "Input",
 CellChangeTimes->{{3.581951584452751*^9, 3.581951618136158*^9}, {
   3.581954328127694*^9, 3.581954330831229*^9}, {3.581956232413959*^9, 
   3.581956253613328*^9}, {3.581957160353221*^9, 3.5819571682064047`*^9}, {
   3.581958456031486*^9, 3.581958502711091*^9}, {3.581958741431026*^9, 
   3.581958753252973*^9}, {3.5819642824099493`*^9, 3.58196429092903*^9}, {
   3.581964329164112*^9, 3.5819643419846478`*^9}, {3.581964381391244*^9, 
   3.5819643875837803`*^9}, 3.58196443635728*^9, {3.581964467054021*^9, 
   3.58196446886057*^9}, {3.5819647478772583`*^9, 3.581964761859149*^9}, {
   3.582369548896982*^9, 3.582369620061942*^9}, {3.582369655789494*^9, 
   3.582369656053095*^9}, {3.582369738714284*^9, 3.582369739959592*^9}, {
   3.582494292794115*^9, 3.5824942930559998`*^9}, {3.5824943428961554`*^9, 
   3.582494396128907*^9}, {3.582498069572094*^9, 3.582498069683584*^9}, {
   3.5825016060366497`*^9, 3.5825016672968187`*^9}, {3.582501699839711*^9, 
   3.5825017044783792`*^9}, {3.582502182188945*^9, 3.582502182324814*^9}, {
   3.5825439721561327`*^9, 3.5825440197247868`*^9}, {3.5825440534759407`*^9, 
   3.5825440554194593`*^9}, {3.5825458519152203`*^9, 
   3.5825458521148577`*^9}, {3.58258736882922*^9, 3.582587392903364*^9}, {
   3.582587460590933*^9, 3.582587463127657*^9}, {3.582588010240261*^9, 
   3.582588028057755*^9}}],

Cell[TextData[{
 "The lens index of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"the", " ", 
    RowBox[{"SU", "(", "2", ")"}]}], TraditionalForm]]],
 " theory,"
}], "Text",
 CellChangeTimes->{{3.582587605449213*^9, 3.5825876351370993`*^9}, {
  3.5829165464867687`*^9, 3.582916554098938*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ISUdn", "[", 
  RowBox[{
  "1", ",", "0", ",", "t", ",", "y", ",", "v", ",", "w", ",", "Nc", ",", "r", 
   ",", "ord"}], "]"}]], "Input",
 CellChangeTimes->{{3.5825427675288363`*^9, 3.582542788469182*^9}, {
  3.5825458592000933`*^9, 3.582545864223866*^9}, {3.5825880202286654`*^9, 
  3.582588020769784*^9}, {3.582588057713647*^9, 3.582588058360382*^9}, {
  3.582588090277893*^9, 3.5825880905502787`*^9}}],

Cell[BoxData[
 RowBox[{"2", "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "6"]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"]}], 
   SuperscriptBox["v", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "4"]}], "v"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"]}], "v"], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "8"], " ", "v"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["v", "2"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "10"], " ", 
   SuperscriptBox["v", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["v", "4"]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"]}], 
   SuperscriptBox["w", "4"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", "v"}], 
   SuperscriptBox["w", "4"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"]}], 
   RowBox[{"v", " ", 
    SuperscriptBox["w", "3"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", "v"}], 
   SuperscriptBox["w", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["v", "2"]}], 
   SuperscriptBox["w", "3"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "4"]}], 
   SuperscriptBox["w", "2"]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "10"]}], 
   SuperscriptBox["w", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"]}], 
   RowBox[{"v", " ", 
    SuperscriptBox["w", "2"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "6"], " ", "v"}], 
   SuperscriptBox["w", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", 
    SuperscriptBox["v", "2"]}], 
   SuperscriptBox["w", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["v", "3"]}], 
   SuperscriptBox["w", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"]}], "w"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"]}], 
   RowBox[{
    SuperscriptBox["v", "2"], " ", "w"}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "6"]}], 
   RowBox[{"v", " ", "w"}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "4"], " ", "v"}], "w"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", "v"}], "w"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "6"], " ", 
    SuperscriptBox["v", "2"]}], "w"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", 
    SuperscriptBox["v", "3"]}], "w"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["v", "4"]}], "w"], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "4"], " ", "w"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "10"], " ", "w"}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", "w"}], 
   SuperscriptBox["v", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "6"], " ", "w"}], 
   SuperscriptBox["v", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", "w"}], "v"], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "6"], " ", "v", " ", "w"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["v", "2"], " ", "w"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "10"], " ", 
   SuperscriptBox["v", "3"], " ", "w"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["w", "2"]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", 
    SuperscriptBox["w", "2"]}], 
   SuperscriptBox["v", "3"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "4"], " ", 
    SuperscriptBox["w", "2"]}], 
   SuperscriptBox["v", "2"]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["w", "2"]}], 
   SuperscriptBox["v", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "6"], " ", 
    SuperscriptBox["w", "2"]}], "v"], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "10"], " ", "v", " ", 
   SuperscriptBox["w", "2"]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["w", "3"]}], 
   SuperscriptBox["v", "4"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", 
    SuperscriptBox["w", "3"]}], 
   SuperscriptBox["v", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["w", "3"]}], "v"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", 
    SuperscriptBox["w", "4"]}], 
   SuperscriptBox["v", "4"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["w", "4"]}], 
   SuperscriptBox["v", "3"]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "10"]}], 
   RowBox[{"v", " ", 
    SuperscriptBox["y", "2"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", "v"}], 
   SuperscriptBox["y", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["v", "2"]}], 
   SuperscriptBox["y", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"]}], 
   RowBox[{
    SuperscriptBox["w", "2"], " ", 
    SuperscriptBox["y", "2"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"]}], 
   RowBox[{"w", " ", 
    SuperscriptBox["y", "2"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "10"], " ", "v"}], 
   RowBox[{"w", " ", 
    SuperscriptBox["y", "2"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "10"], " ", "w"}], 
   SuperscriptBox["y", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", "w"}], 
   RowBox[{"v", " ", 
    SuperscriptBox["y", "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["w", "2"]}], 
   RowBox[{
    SuperscriptBox["v", "2"], " ", 
    SuperscriptBox["y", "2"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["y", "2"]}], "v"], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "8"], " ", "v", " ", 
   SuperscriptBox["y", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "10"], " ", 
   SuperscriptBox["v", "2"], " ", 
   SuperscriptBox["y", "2"]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["y", "2"]}], 
   SuperscriptBox["w", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", 
    SuperscriptBox["y", "2"]}], "w"], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "10"], " ", "v", " ", 
    SuperscriptBox["y", "2"]}], "w"], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "10"], " ", "w", " ", 
   SuperscriptBox["y", "2"]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", "w", " ", 
    SuperscriptBox["y", "2"]}], "v"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["w", "2"], " ", 
    SuperscriptBox["y", "2"]}], 
   SuperscriptBox["v", "2"]]}]], "Output",
 CellChangeTimes->{{3.582916647448812*^9, 3.5829166539420547`*^9}}]
}, Open  ]],

Cell[TextData[{
 "is equal to the lens index of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"SU", "(", "2", ")"}], "/", 
      SubscriptBox["Z", "2"]}], ")"}], "0"], TraditionalForm]]],
 "theory,"
}], "Text",
 CellChangeTimes->{{3.582587639216717*^9, 3.582587677905304*^9}, {
  3.582916657272738*^9, 3.582916667759205*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ISUdn", "[", 
   RowBox[{
   "2", ",", "0", ",", "t", ",", "y", ",", "v", ",", "w", ",", "Nc", ",", "r",
     ",", "ord"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.5825427990937366`*^9, 3.582542818213305*^9}, {
  3.582546329025683*^9, 3.5825463308971252`*^9}, {3.5825876520113287`*^9, 
  3.58258765217087*^9}, {3.58258803697698*^9, 3.5825880933487988`*^9}, {
  3.582916677166049*^9, 3.5829167004074183`*^9}, {3.582922066558632*^9, 
  3.5829220995240602`*^9}}],

Cell[BoxData[
 RowBox[{"2", "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "6"]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"]}], 
   SuperscriptBox["v", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "4"]}], "v"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"]}], "v"], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "8"], " ", "v"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["v", "2"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "10"], " ", 
   SuperscriptBox["v", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["v", "4"]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"]}], 
   SuperscriptBox["w", "4"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", "v"}], 
   SuperscriptBox["w", "4"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"]}], 
   RowBox[{"v", " ", 
    SuperscriptBox["w", "3"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", "v"}], 
   SuperscriptBox["w", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["v", "2"]}], 
   SuperscriptBox["w", "3"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "4"]}], 
   SuperscriptBox["w", "2"]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "10"]}], 
   SuperscriptBox["w", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"]}], 
   RowBox[{"v", " ", 
    SuperscriptBox["w", "2"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "6"], " ", "v"}], 
   SuperscriptBox["w", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", 
    SuperscriptBox["v", "2"]}], 
   SuperscriptBox["w", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["v", "3"]}], 
   SuperscriptBox["w", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"]}], "w"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"]}], 
   RowBox[{
    SuperscriptBox["v", "2"], " ", "w"}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "6"]}], 
   RowBox[{"v", " ", "w"}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "4"], " ", "v"}], "w"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", "v"}], "w"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "6"], " ", 
    SuperscriptBox["v", "2"]}], "w"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", 
    SuperscriptBox["v", "3"]}], "w"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["v", "4"]}], "w"], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "4"], " ", "w"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "10"], " ", "w"}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", "w"}], 
   SuperscriptBox["v", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "6"], " ", "w"}], 
   SuperscriptBox["v", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", "w"}], "v"], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "6"], " ", "v", " ", "w"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["v", "2"], " ", "w"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "10"], " ", 
   SuperscriptBox["v", "3"], " ", "w"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["w", "2"]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", 
    SuperscriptBox["w", "2"]}], 
   SuperscriptBox["v", "3"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "4"], " ", 
    SuperscriptBox["w", "2"]}], 
   SuperscriptBox["v", "2"]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["w", "2"]}], 
   SuperscriptBox["v", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "6"], " ", 
    SuperscriptBox["w", "2"]}], "v"], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "10"], " ", "v", " ", 
   SuperscriptBox["w", "2"]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["w", "3"]}], 
   SuperscriptBox["v", "4"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", 
    SuperscriptBox["w", "3"]}], 
   SuperscriptBox["v", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["w", "3"]}], "v"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", 
    SuperscriptBox["w", "4"]}], 
   SuperscriptBox["v", "4"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["w", "4"]}], 
   SuperscriptBox["v", "3"]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "10"]}], 
   RowBox[{"v", " ", 
    SuperscriptBox["y", "2"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", "v"}], 
   SuperscriptBox["y", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["v", "2"]}], 
   SuperscriptBox["y", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"]}], 
   RowBox[{
    SuperscriptBox["w", "2"], " ", 
    SuperscriptBox["y", "2"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"]}], 
   RowBox[{"w", " ", 
    SuperscriptBox["y", "2"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "10"], " ", "v"}], 
   RowBox[{"w", " ", 
    SuperscriptBox["y", "2"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "10"], " ", "w"}], 
   SuperscriptBox["y", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", "w"}], 
   RowBox[{"v", " ", 
    SuperscriptBox["y", "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["w", "2"]}], 
   RowBox[{
    SuperscriptBox["v", "2"], " ", 
    SuperscriptBox["y", "2"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["y", "2"]}], "v"], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "8"], " ", "v", " ", 
   SuperscriptBox["y", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "10"], " ", 
   SuperscriptBox["v", "2"], " ", 
   SuperscriptBox["y", "2"]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["y", "2"]}], 
   SuperscriptBox["w", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", 
    SuperscriptBox["y", "2"]}], "w"], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "10"], " ", "v", " ", 
    SuperscriptBox["y", "2"]}], "w"], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "10"], " ", "w", " ", 
   SuperscriptBox["y", "2"]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", "w", " ", 
    SuperscriptBox["y", "2"]}], "v"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["w", "2"], " ", 
    SuperscriptBox["y", "2"]}], 
   SuperscriptBox["v", "2"]]}]], "Output",
 CellChangeTimes->{{3.582542799687744*^9, 3.582542819030147*^9}, 
   3.582543964637094*^9, 3.582544092053165*^9, 3.5825444593240232`*^9, 
   3.582544719661936*^9, 3.582546332211749*^9, 3.582570631059361*^9, 
   3.582587653938479*^9, {3.582588015804446*^9, 3.582588065873488*^9}, {
   3.5829166808894663`*^9, 3.582916701471135*^9}, {3.5829220684771957`*^9, 
   3.5829221006822968`*^9}}]
}, Open  ]],

Cell[TextData[{
 "and to the index of ",
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"SU", "(", "2", ")"}], "/", 
      SubscriptBox["Z", "2"]}], ")"}], 
    RowBox[{"1", " "}]], TraditionalForm]]],
 "theory,"
}], "Text",
 CellChangeTimes->{{3.5825876824616957`*^9, 3.582587712051764*^9}, {
  3.582916671888791*^9, 3.582916674763536*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ISUdn", "[", 
   RowBox[{
   "2", ",", "1", ",", "t", ",", "y", ",", "v", ",", "w", ",", "Nc", ",", "r",
     ",", "ord"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.582542823438287*^9, 3.5825428420591497`*^9}, {
  3.582545875279189*^9, 3.5825458772081833`*^9}, {3.582588046395278*^9, 
  3.58258809740862*^9}, {3.582916685038335*^9, 3.58291668512467*^9}, {
  3.582922071247075*^9, 3.5829221035498047`*^9}}],

Cell[BoxData[
 RowBox[{"2", "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "6"]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"]}], 
   SuperscriptBox["v", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "4"]}], "v"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"]}], "v"], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "8"], " ", "v"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["v", "2"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "10"], " ", 
   SuperscriptBox["v", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["v", "4"]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"]}], 
   SuperscriptBox["w", "4"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", "v"}], 
   SuperscriptBox["w", "4"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"]}], 
   RowBox[{"v", " ", 
    SuperscriptBox["w", "3"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", "v"}], 
   SuperscriptBox["w", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["v", "2"]}], 
   SuperscriptBox["w", "3"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "4"]}], 
   SuperscriptBox["w", "2"]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "10"]}], 
   SuperscriptBox["w", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"]}], 
   RowBox[{"v", " ", 
    SuperscriptBox["w", "2"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "6"], " ", "v"}], 
   SuperscriptBox["w", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", 
    SuperscriptBox["v", "2"]}], 
   SuperscriptBox["w", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["v", "3"]}], 
   SuperscriptBox["w", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"]}], "w"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"]}], 
   RowBox[{
    SuperscriptBox["v", "2"], " ", "w"}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "6"]}], 
   RowBox[{"v", " ", "w"}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "4"], " ", "v"}], "w"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", "v"}], "w"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "6"], " ", 
    SuperscriptBox["v", "2"]}], "w"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", 
    SuperscriptBox["v", "3"]}], "w"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["v", "4"]}], "w"], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "4"], " ", "w"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "10"], " ", "w"}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", "w"}], 
   SuperscriptBox["v", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "6"], " ", "w"}], 
   SuperscriptBox["v", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", "w"}], "v"], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "6"], " ", "v", " ", "w"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["v", "2"], " ", "w"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "10"], " ", 
   SuperscriptBox["v", "3"], " ", "w"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["w", "2"]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", 
    SuperscriptBox["w", "2"]}], 
   SuperscriptBox["v", "3"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "4"], " ", 
    SuperscriptBox["w", "2"]}], 
   SuperscriptBox["v", "2"]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["w", "2"]}], 
   SuperscriptBox["v", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "6"], " ", 
    SuperscriptBox["w", "2"]}], "v"], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "10"], " ", "v", " ", 
   SuperscriptBox["w", "2"]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["w", "3"]}], 
   SuperscriptBox["v", "4"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", 
    SuperscriptBox["w", "3"]}], 
   SuperscriptBox["v", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["w", "3"]}], "v"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", 
    SuperscriptBox["w", "4"]}], 
   SuperscriptBox["v", "4"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["w", "4"]}], 
   SuperscriptBox["v", "3"]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "10"]}], 
   RowBox[{"v", " ", 
    SuperscriptBox["y", "2"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", "v"}], 
   SuperscriptBox["y", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["v", "2"]}], 
   SuperscriptBox["y", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"]}], 
   RowBox[{
    SuperscriptBox["w", "2"], " ", 
    SuperscriptBox["y", "2"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"]}], 
   RowBox[{"w", " ", 
    SuperscriptBox["y", "2"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "10"], " ", "v"}], 
   RowBox[{"w", " ", 
    SuperscriptBox["y", "2"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "10"], " ", "w"}], 
   SuperscriptBox["y", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", "w"}], 
   RowBox[{"v", " ", 
    SuperscriptBox["y", "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["w", "2"]}], 
   RowBox[{
    SuperscriptBox["v", "2"], " ", 
    SuperscriptBox["y", "2"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["y", "2"]}], "v"], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "8"], " ", "v", " ", 
   SuperscriptBox["y", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "10"], " ", 
   SuperscriptBox["v", "2"], " ", 
   SuperscriptBox["y", "2"]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["y", "2"]}], 
   SuperscriptBox["w", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", 
    SuperscriptBox["y", "2"]}], "w"], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "10"], " ", "v", " ", 
    SuperscriptBox["y", "2"]}], "w"], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "10"], " ", "w", " ", 
   SuperscriptBox["y", "2"]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", "w", " ", 
    SuperscriptBox["y", "2"]}], "v"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["w", "2"], " ", 
    SuperscriptBox["y", "2"]}], 
   SuperscriptBox["v", "2"]]}]], "Output",
 CellChangeTimes->{{3.582542838297477*^9, 3.582542842522114*^9}, 
   3.582543965928581*^9, 3.582544093256538*^9, 3.582544460499207*^9, 
   3.582544720711034*^9, 3.582545884384204*^9, 3.5825463371611547`*^9, 
   3.582570633183614*^9, {3.5825880484352217`*^9, 3.582588072372332*^9}, 
   3.5829166861506863`*^9, {3.582922074101131*^9, 3.582922104554183*^9}}]
}, Open  ]],

Cell[TextData[{
 "since there is only ons S-duality orbit in this case. The different ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "kl"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "indices actually satisfy a large set of identities which include the \
equalities of indices \nmentioned above. A way to present these is to \
``Fourier transform\[CloseCurlyQuote]\[CloseCurlyQuote] the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "kl"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " matrix "
}], "Text",
 CellChangeTimes->{{3.582587717970193*^9, 3.582587745137608*^9}, {
  3.5825878053705883`*^9, 3.5825879373956347`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"s", "=", 
   RowBox[{"GCD", "[", 
    RowBox[{"Nc", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"SU2r2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"ZSUn4", "[", 
          RowBox[{
           RowBox[{"k", " ", 
            RowBox[{"Nc", "/", "s"}]}], ",", 
           RowBox[{"l", " ", 
            RowBox[{"Nc", "/", "s"}]}], ",", "t", ",", "1", ",", "1", ",", 
           "1", ",", "Nc", ",", "r", ",", "ord"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", 
           RowBox[{"s", "-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "0", ",", 
           RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{"t", "\[Rule]", 
        SuperscriptBox["x", 
         RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "Expand"}]}], ")"}], "//",
   "MatrixForm"}]}], "Input"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"2", "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["x", 
         RowBox[{"8", "/", "3"}]]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"10", "/", "3"}]]}]}], 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "-", 
       RowBox[{"19", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"27", " ", 
        SuperscriptBox["x", 
         RowBox[{"8", "/", "3"}]]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["x", 
         RowBox[{"10", "/", "3"}]]}]}]},
     {
      RowBox[{"1", "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["x", 
         RowBox[{"8", "/", "3"}]]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["x", 
         RowBox[{"10", "/", "3"}]]}]}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.58258749164963*^9, 3.582916709993713*^9}]
}, Open  ]],

Cell["using", "Text",
 CellChangeTimes->{{3.5825879441399193`*^9, 3.5825879450198803`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "[", "Nc_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"2", " ", "\[Pi]", " ", "I", " ", "j", " ", 
      RowBox[{"k", "/", "Nc"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "0", ",", 
      RowBox[{"Nc", "-", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", 
      RowBox[{"Nc", "-", "1"}]}], "}"}]}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.58196435033235*^9, 3.58196437363486*^9}, {
  3.5819644906700897`*^9, 3.581964509503892*^9}}],

Cell["\<\
Then the resulting matrix is equal to its transpose,\
\>", "Text",
 CellChangeTimes->{{3.582587971458064*^9, 3.582587991872822*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SU2r2", ".", 
    RowBox[{"A", "[", "s", "]"}]}], "-", 
   RowBox[{"Transpose", "[", 
    RowBox[{"SU2r2", ".", 
     RowBox[{"A", "[", "s", "]"}]}], "]"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.5819645861682377`*^9, 3.581964595965712*^9}, {
  3.581964771115457*^9, 3.5819647762828817`*^9}, {3.582501712957052*^9, 
  3.582501715066104*^9}, {3.582501959622554*^9, 3.58250196236652*^9}, {
  3.582587497975337*^9, 3.5825875057718697`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5819645963635693`*^9, 3.581964695712315*^9, 3.581964776674706*^9, 
   3.5823152965613613`*^9, 3.582494285348534*^9, {3.5824943610005417`*^9, 
   3.582494400888008*^9}, {3.5825017090346317`*^9, 3.5825017157534857`*^9}, {
   3.582502144906674*^9, 3.5825021840909023`*^9}, 3.582542764419024*^9, 
   3.5825439609085207`*^9, 3.582570618704472*^9, {3.5825874931771107`*^9, 
   3.582587506353201*^9}}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell["\<\
Next we can repeat the exercise with r=4:\
\>", "Text",
 CellChangeTimes->{{3.582588112224948*^9, 3.5825881243034163`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nc", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ord", "=", "14"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s", "=", 
   RowBox[{"GCD", "[", 
    RowBox[{"Nc", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"SU2r4", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ZSUn4", "[", 
         RowBox[{
          RowBox[{"k", " ", 
           RowBox[{"Nc", "/", "s"}]}], ",", 
          RowBox[{"l", " ", 
           RowBox[{"Nc", "/", "s"}]}], ",", "t", ",", "1", ",", "1", ",", "1",
           ",", "Nc", ",", "r", ",", "ord"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", 
          RowBox[{"s", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "0", ",", 
          RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"t", "\[Rule]", 
        SuperscriptBox["x", 
         RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "Expand"}]}], ")"}], "//",
   "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.581951584452751*^9, 3.581951618136158*^9}, {
   3.581954328127694*^9, 3.581954330831229*^9}, {3.581956232413959*^9, 
   3.581956253613328*^9}, {3.581957160353221*^9, 3.5819571682064047`*^9}, {
   3.581958456031486*^9, 3.581958502711091*^9}, {3.581958741431026*^9, 
   3.581958753252973*^9}, {3.5819642824099493`*^9, 3.58196429092903*^9}, {
   3.581964329164112*^9, 3.5819643419846478`*^9}, {3.581964381391244*^9, 
   3.5819643875837803`*^9}, 3.58196443635728*^9, {3.581964467054021*^9, 
   3.58196446886057*^9}, {3.5819647478772583`*^9, 3.581964761859149*^9}, {
   3.582369548896982*^9, 3.582369620061942*^9}, {3.582369655789494*^9, 
   3.582369656053095*^9}, {3.582369738714284*^9, 3.582369739959592*^9}, {
   3.582494292794115*^9, 3.5824942930559998`*^9}, {3.5824943428961554`*^9, 
   3.582494396128907*^9}, {3.582498069572094*^9, 3.582498069683584*^9}, {
   3.5825016060366497`*^9, 3.5825016672968187`*^9}, {3.582501699839711*^9, 
   3.5825017044783792`*^9}, {3.582501759479411*^9, 3.582501763958647*^9}, {
   3.582502176299326*^9, 3.582502176421527*^9}, {3.582544105981525*^9, 
   3.582544111438424*^9}, {3.582588130857934*^9, 3.582588162975741*^9}, {
   3.582588214392714*^9, 3.582588214734496*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"3", "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "-", 
       RowBox[{"15", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"33", " ", 
        SuperscriptBox["x", 
         RowBox[{"8", "/", "3"}]]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["x", 
         RowBox[{"10", "/", "3"}]]}], "+", 
       RowBox[{"76", " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{"93", " ", 
        SuperscriptBox["x", 
         RowBox[{"14", "/", "3"}]]}]}], 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "-", 
       RowBox[{"19", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"33", " ", 
        SuperscriptBox["x", 
         RowBox[{"8", "/", "3"}]]}], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox["x", 
         RowBox[{"10", "/", "3"}]]}], "+", 
       RowBox[{"56", " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{"57", " ", 
        SuperscriptBox["x", 
         RowBox[{"14", "/", "3"}]]}]}]},
     {
      RowBox[{"2", "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["x", 
         RowBox[{"10", "/", "3"}]]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["x", 
         RowBox[{"14", "/", "3"}]]}]}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.582369583227056*^9, 3.582369620735099*^9}, 
   3.582369656682116*^9, 3.5823697410060863`*^9, {3.582494281383605*^9, 
   3.582494318523377*^9}, {3.582494348632284*^9, 3.5824943979688807`*^9}, 
   3.5824979612319508`*^9, 3.582498070572257*^9, {3.582501668421933*^9, 
   3.582501705276932*^9}, 3.582501764280994*^9, {3.582502144973362*^9, 
   3.5825021768711433`*^9}, 3.582504442998095*^9, 3.582544116670237*^9, {
   3.58258813710494*^9, 3.582588163860874*^9}, 3.5825882155559607`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SU2r4", ".", 
    RowBox[{"A", "[", "s", "]"}]}], "-", 
   RowBox[{"Transpose", "[", 
    RowBox[{"SU2r4", ".", 
     RowBox[{"A", "[", "s", "]"}]}], "]"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.5819645861682377`*^9, 3.581964595965712*^9}, {
  3.581964771115457*^9, 3.5819647762828817`*^9}, {3.582501712957052*^9, 
  3.582501715066104*^9}, {3.582501767973249*^9, 3.582501770749073*^9}, {
  3.582501954990753*^9, 3.5825019567585173`*^9}, {3.582588169243774*^9, 
  3.582588175208933*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5819645963635693`*^9, 3.581964695712315*^9, 3.581964776674706*^9, 
   3.5823152965613613`*^9, 3.582494285348534*^9, {3.5824943610005417`*^9, 
   3.582494400888008*^9}, {3.5825017090346317`*^9, 3.5825017157534857`*^9}, 
   3.582501771151905*^9, {3.582502144998066*^9, 3.582502178679373*^9}, {
   3.5825881461379223`*^9, 3.582588175661764*^9}, 3.58258821840105*^9}]
}, Open  ]],

Cell["\<\
The lens index od the SU(2) theory here is\
\>", "Text",
 CellChangeTimes->{{3.582588261837974*^9, 3.582588270976595*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ISUdn", "[", 
   RowBox[{
   "1", ",", "0", ",", "t", ",", "y", ",", "v", ",", "w", ",", "Nc", ",", "r",
     ",", "ord"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.582588275419516*^9, 3.5825882755294647`*^9}, {
  3.58258833428432*^9, 3.582588359710682*^9}}],

Cell[BoxData[
 RowBox[{"3", "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["t", "6"]}], "+", 
  SuperscriptBox["t", "12"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "12"]}], 
   SuperscriptBox["v", "3"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"]}], 
   SuperscriptBox["v", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"]}], 
   SuperscriptBox["v", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "4"]}], "v"], "-", 
  FractionBox[
   SuperscriptBox["t", "10"], "v"], "+", 
  RowBox[{
   SuperscriptBox["t", "2"], " ", "v"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "8"], " ", "v"}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "14"], " ", "v"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["v", "2"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "10"], " ", 
   SuperscriptBox["v", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["v", "3"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "12"], " ", 
   SuperscriptBox["v", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["v", "4"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "14"], " ", 
   SuperscriptBox["v", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "10"], " ", 
   SuperscriptBox["v", "5"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["t", "12"], " ", 
   SuperscriptBox["v", "6"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "14"], " ", 
   SuperscriptBox["v", "7"]}], "+", 
  FractionBox[
   SuperscriptBox["t", "14"], 
   SuperscriptBox["w", "7"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "12"]}], 
   SuperscriptBox["w", "6"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", "v"}], 
   SuperscriptBox["w", "6"]], "+", 
  FractionBox[
   SuperscriptBox["t", "10"], 
   SuperscriptBox["w", "5"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"]}], 
   RowBox[{"v", " ", 
    SuperscriptBox["w", "5"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "12"], " ", "v"}], 
   SuperscriptBox["w", "5"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["v", "2"]}], 
   SuperscriptBox["w", "5"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "8"]}], 
   SuperscriptBox["w", "4"]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "14"]}], 
   SuperscriptBox["w", "4"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "12"]}], 
   RowBox[{"v", " ", 
    SuperscriptBox["w", "4"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", "v"}], 
   SuperscriptBox["w", "4"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "12"], " ", 
    SuperscriptBox["v", "2"]}], 
   SuperscriptBox["w", "4"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["v", "3"]}], 
   SuperscriptBox["w", "4"]], "+", 
  FractionBox[
   SuperscriptBox["t", "6"], 
   SuperscriptBox["w", "3"]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "12"]}], 
   SuperscriptBox["w", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"]}], 
   RowBox[{
    SuperscriptBox["v", "2"], " ", 
    SuperscriptBox["w", "3"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"]}], 
   RowBox[{"v", " ", 
    SuperscriptBox["w", "3"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", "v"}], 
   SuperscriptBox["w", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", "v"}], 
   SuperscriptBox["w", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["v", "2"]}], 
   SuperscriptBox["w", "3"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "12"], " ", 
    SuperscriptBox["v", "3"]}], 
   SuperscriptBox["w", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["v", "4"]}], 
   SuperscriptBox["w", "3"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "4"]}], 
   SuperscriptBox["w", "2"]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "10"]}], 
   SuperscriptBox["w", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "12"]}], 
   RowBox[{
    SuperscriptBox["v", "2"], " ", 
    SuperscriptBox["w", "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"]}], 
   RowBox[{"v", " ", 
    SuperscriptBox["w", "2"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"]}], 
   RowBox[{"v", " ", 
    SuperscriptBox["w", "2"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "6"], " ", "v"}], 
   SuperscriptBox["w", "2"]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "12"], " ", "v"}], 
   SuperscriptBox["w", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", 
    SuperscriptBox["v", "2"]}], 
   SuperscriptBox["w", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["v", "2"]}], 
   SuperscriptBox["w", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["v", "3"]}], 
   SuperscriptBox["w", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "12"], " ", 
    SuperscriptBox["v", "4"]}], 
   SuperscriptBox["w", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["v", "5"]}], 
   SuperscriptBox["w", "2"]], "+", 
  FractionBox[
   SuperscriptBox["t", "2"], "w"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"]}], "w"], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "14"]}], "w"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"]}], 
   RowBox[{
    SuperscriptBox["v", "3"], " ", "w"}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"]}], 
   RowBox[{
    SuperscriptBox["v", "2"], " ", "w"}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "6"]}], 
   RowBox[{"v", " ", "w"}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "12"]}], 
   RowBox[{"v", " ", "w"}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "4"], " ", "v"}], "w"], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t", "10"], " ", "v"}], "w"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "6"], " ", 
    SuperscriptBox["v", "2"]}], "w"], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "12"], " ", 
    SuperscriptBox["v", "2"]}], "w"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", 
    SuperscriptBox["v", "3"]}], "w"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["v", "3"]}], "w"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["v", "4"]}], "w"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "12"], " ", 
    SuperscriptBox["v", "5"]}], "w"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["v", "6"]}], "w"], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "4"], " ", "w"}], "-", 
  RowBox[{
   SuperscriptBox["t", "10"], " ", "w"}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", "w"}], 
   SuperscriptBox["v", "4"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", "w"}], 
   SuperscriptBox["v", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "6"], " ", "w"}], 
   SuperscriptBox["v", "2"]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "12"], " ", "w"}], 
   SuperscriptBox["v", "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t", "2"], " ", "w"}], "v"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", "w"}], "v"], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "14"], " ", "w"}], "v"], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "6"], " ", "v", " ", "w"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "12"], " ", "v", " ", "w"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["v", "2"], " ", "w"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "14"], " ", 
   SuperscriptBox["v", "2"], " ", "w"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "10"], " ", 
   SuperscriptBox["v", "3"], " ", "w"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "12"], " ", 
   SuperscriptBox["v", "4"], " ", "w"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "14"], " ", 
   SuperscriptBox["v", "5"], " ", "w"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["w", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "14"], " ", 
   SuperscriptBox["w", "2"]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "12"], " ", 
    SuperscriptBox["w", "2"]}], 
   SuperscriptBox["v", "4"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", 
    SuperscriptBox["w", "2"]}], 
   SuperscriptBox["v", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["w", "2"]}], 
   SuperscriptBox["v", "3"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "4"], " ", 
    SuperscriptBox["w", "2"]}], 
   SuperscriptBox["v", "2"]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["w", "2"]}], 
   SuperscriptBox["v", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "6"], " ", 
    SuperscriptBox["w", "2"]}], "v"], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "12"], " ", 
    SuperscriptBox["w", "2"]}], "v"], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "10"], " ", "v", " ", 
   SuperscriptBox["w", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "12"], " ", 
   SuperscriptBox["v", "2"], " ", 
   SuperscriptBox["w", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "14"], " ", 
   SuperscriptBox["v", "3"], " ", 
   SuperscriptBox["w", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "12"], " ", 
   SuperscriptBox["w", "3"]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["w", "3"]}], 
   SuperscriptBox["v", "5"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["w", "3"]}], 
   SuperscriptBox["v", "4"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t", "6"], " ", 
    SuperscriptBox["w", "3"]}], 
   SuperscriptBox["v", "3"]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "12"], " ", 
    SuperscriptBox["w", "3"]}], 
   SuperscriptBox["v", "3"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", 
    SuperscriptBox["w", "3"]}], 
   SuperscriptBox["v", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["w", "3"]}], 
   SuperscriptBox["v", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["w", "3"]}], "v"], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "14"], " ", "v", " ", 
   SuperscriptBox["w", "3"]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "12"], " ", 
    SuperscriptBox["w", "4"]}], 
   SuperscriptBox["v", "5"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "8"], " ", 
    SuperscriptBox["w", "4"]}], 
   SuperscriptBox["v", "4"]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["w", "4"]}], 
   SuperscriptBox["v", "4"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["w", "4"]}], 
   SuperscriptBox["v", "3"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "12"], " ", 
    SuperscriptBox["w", "4"]}], 
   SuperscriptBox["v", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["w", "4"]}], "v"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["w", "5"]}], 
   SuperscriptBox["v", "6"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["w", "5"]}], 
   SuperscriptBox["v", "5"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "12"], " ", 
    SuperscriptBox["w", "5"]}], 
   SuperscriptBox["v", "4"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["w", "5"]}], 
   SuperscriptBox["v", "3"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "12"], " ", 
    SuperscriptBox["w", "6"]}], 
   SuperscriptBox["v", "6"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["w", "6"]}], 
   SuperscriptBox["v", "5"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["w", "7"]}], 
   SuperscriptBox["v", "7"]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "14"], " ", "v"}], 
   SuperscriptBox["y", "4"]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "14"]}], 
   RowBox[{"w", " ", 
    SuperscriptBox["y", "4"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "14"], " ", "w"}], 
   RowBox[{"v", " ", 
    SuperscriptBox["y", "4"]}]], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["t", "14"], " ", "v", " ", 
   SuperscriptBox["y", "4"]}], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["y", "4"]}], "w"], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "14"], " ", "w", " ", 
    SuperscriptBox["y", "4"]}], "v"]}]], "Output",
 CellChangeTimes->{3.582588278466367*^9, 3.582588337674604*^9}]
}, Open  ]],

Cell[TextData[{
 "and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"SU", "(", "2", ")"}], "/", 
    SubscriptBox["Z", "2"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "is given by exactly the same expression though computed differently"
}], "Text",
 CellChangeTimes->{{3.582588285682423*^9, 3.58258832041329*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ISUdn", "[", 
   RowBox[{
   "2", ",", "0", ",", "t", ",", "y", ",", "v", ",", "w", ",", "Nc", ",", "r",
     ",", "ord"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.582588339073654*^9, 3.582588355350926*^9}}],

Cell[BoxData[
 RowBox[{"3", "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["t", "6"]}], "+", 
  SuperscriptBox["t", "12"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "12"]}], 
   SuperscriptBox["v", "3"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"]}], 
   SuperscriptBox["v", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"]}], 
   SuperscriptBox["v", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "4"]}], "v"], "-", 
  FractionBox[
   SuperscriptBox["t", "10"], "v"], "+", 
  RowBox[{
   SuperscriptBox["t", "2"], " ", "v"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "8"], " ", "v"}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "14"], " ", "v"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["v", "2"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "10"], " ", 
   SuperscriptBox["v", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["v", "3"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "12"], " ", 
   SuperscriptBox["v", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["v", "4"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "14"], " ", 
   SuperscriptBox["v", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "10"], " ", 
   SuperscriptBox["v", "5"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["t", "12"], " ", 
   SuperscriptBox["v", "6"]}], "+", 
  RowBox[{
   SuperscriptBox["t", "14"], " ", 
   SuperscriptBox["v", "7"]}], "+", 
  FractionBox[
   SuperscriptBox["t", "14"], 
   SuperscriptBox["w", "7"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "12"]}], 
   SuperscriptBox["w", "6"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", "v"}], 
   SuperscriptBox["w", "6"]], "+", 
  FractionBox[
   SuperscriptBox["t", "10"], 
   SuperscriptBox["w", "5"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"]}], 
   RowBox[{"v", " ", 
    SuperscriptBox["w", "5"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "12"], " ", "v"}], 
   SuperscriptBox["w", "5"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["v", "2"]}], 
   SuperscriptBox["w", "5"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "8"]}], 
   SuperscriptBox["w", "4"]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "14"]}], 
   SuperscriptBox["w", "4"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "12"]}], 
   RowBox[{"v", " ", 
    SuperscriptBox["w", "4"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", "v"}], 
   SuperscriptBox["w", "4"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "12"], " ", 
    SuperscriptBox["v", "2"]}], 
   SuperscriptBox["w", "4"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["v", "3"]}], 
   SuperscriptBox["w", "4"]], "+", 
  FractionBox[
   SuperscriptBox["t", "6"], 
   SuperscriptBox["w", "3"]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "12"]}], 
   SuperscriptBox["w", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"]}], 
   RowBox[{
    SuperscriptBox["v", "2"], " ", 
    SuperscriptBox["w", "3"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"]}], 
   RowBox[{"v", " ", 
    SuperscriptBox["w", "3"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", "v"}], 
   SuperscriptBox["w", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", "v"}], 
   SuperscriptBox["w", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["v", "2"]}], 
   SuperscriptBox["w", "3"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "12"], " ", 
    SuperscriptBox["v", "3"]}], 
   SuperscriptBox["w", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["v", "4"]}], 
   SuperscriptBox["w", "3"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "4"]}], 
   SuperscriptBox["w", "2"]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "10"]}], 
   SuperscriptBox["w", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "12"]}], 
   RowBox[{
    SuperscriptBox["v", "2"], " ", 
    SuperscriptBox["w", "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"]}], 
   RowBox[{"v", " ", 
    SuperscriptBox["w", "2"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"]}], 
   RowBox[{"v", " ", 
    SuperscriptBox["w", "2"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "6"], " ", "v"}], 
   SuperscriptBox["w", "2"]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "12"], " ", "v"}], 
   SuperscriptBox["w", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", 
    SuperscriptBox["v", "2"]}], 
   SuperscriptBox["w", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["v", "2"]}], 
   SuperscriptBox["w", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["v", "3"]}], 
   SuperscriptBox["w", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "12"], " ", 
    SuperscriptBox["v", "4"]}], 
   SuperscriptBox["w", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["v", "5"]}], 
   SuperscriptBox["w", "2"]], "+", 
  FractionBox[
   SuperscriptBox["t", "2"], "w"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"]}], "w"], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "14"]}], "w"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"]}], 
   RowBox[{
    SuperscriptBox["v", "3"], " ", "w"}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"]}], 
   RowBox[{
    SuperscriptBox["v", "2"], " ", "w"}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "6"]}], 
   RowBox[{"v", " ", "w"}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "12"]}], 
   RowBox[{"v", " ", "w"}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "4"], " ", "v"}], "w"], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t", "10"], " ", "v"}], "w"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "6"], " ", 
    SuperscriptBox["v", "2"]}], "w"], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "12"], " ", 
    SuperscriptBox["v", "2"]}], "w"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", 
    SuperscriptBox["v", "3"]}], "w"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["v", "3"]}], "w"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["v", "4"]}], "w"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "12"], " ", 
    SuperscriptBox["v", "5"]}], "w"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["v", "6"]}], "w"], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "4"], " ", "w"}], "-", 
  RowBox[{
   SuperscriptBox["t", "10"], " ", "w"}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", "w"}], 
   SuperscriptBox["v", "4"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", "w"}], 
   SuperscriptBox["v", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "6"], " ", "w"}], 
   SuperscriptBox["v", "2"]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "12"], " ", "w"}], 
   SuperscriptBox["v", "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t", "2"], " ", "w"}], "v"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", "w"}], "v"], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "14"], " ", "w"}], "v"], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "6"], " ", "v", " ", "w"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["t", "12"], " ", "v", " ", "w"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["v", "2"], " ", "w"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "14"], " ", 
   SuperscriptBox["v", "2"], " ", "w"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "10"], " ", 
   SuperscriptBox["v", "3"], " ", "w"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "12"], " ", 
   SuperscriptBox["v", "4"], " ", "w"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "14"], " ", 
   SuperscriptBox["v", "5"], " ", "w"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "8"], " ", 
   SuperscriptBox["w", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "14"], " ", 
   SuperscriptBox["w", "2"]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "12"], " ", 
    SuperscriptBox["w", "2"]}], 
   SuperscriptBox["v", "4"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", 
    SuperscriptBox["w", "2"]}], 
   SuperscriptBox["v", "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["w", "2"]}], 
   SuperscriptBox["v", "3"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "4"], " ", 
    SuperscriptBox["w", "2"]}], 
   SuperscriptBox["v", "2"]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["w", "2"]}], 
   SuperscriptBox["v", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "6"], " ", 
    SuperscriptBox["w", "2"]}], "v"], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "12"], " ", 
    SuperscriptBox["w", "2"]}], "v"], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "10"], " ", "v", " ", 
   SuperscriptBox["w", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "12"], " ", 
   SuperscriptBox["v", "2"], " ", 
   SuperscriptBox["w", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "14"], " ", 
   SuperscriptBox["v", "3"], " ", 
   SuperscriptBox["w", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "12"], " ", 
   SuperscriptBox["w", "3"]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["w", "3"]}], 
   SuperscriptBox["v", "5"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["w", "3"]}], 
   SuperscriptBox["v", "4"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t", "6"], " ", 
    SuperscriptBox["w", "3"]}], 
   SuperscriptBox["v", "3"]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "12"], " ", 
    SuperscriptBox["w", "3"]}], 
   SuperscriptBox["v", "3"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "8"], " ", 
    SuperscriptBox["w", "3"]}], 
   SuperscriptBox["v", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["w", "3"]}], 
   SuperscriptBox["v", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["w", "3"]}], "v"], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["t", "14"], " ", "v", " ", 
   SuperscriptBox["w", "3"]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "12"], " ", 
    SuperscriptBox["w", "4"]}], 
   SuperscriptBox["v", "5"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "8"], " ", 
    SuperscriptBox["w", "4"]}], 
   SuperscriptBox["v", "4"]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["w", "4"]}], 
   SuperscriptBox["v", "4"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["w", "4"]}], 
   SuperscriptBox["v", "3"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "12"], " ", 
    SuperscriptBox["w", "4"]}], 
   SuperscriptBox["v", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["w", "4"]}], "v"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["w", "5"]}], 
   SuperscriptBox["v", "6"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t", "10"], " ", 
    SuperscriptBox["w", "5"]}], 
   SuperscriptBox["v", "5"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "12"], " ", 
    SuperscriptBox["w", "5"]}], 
   SuperscriptBox["v", "4"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["w", "5"]}], 
   SuperscriptBox["v", "3"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "12"], " ", 
    SuperscriptBox["w", "6"]}], 
   SuperscriptBox["v", "6"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["w", "6"]}], 
   SuperscriptBox["v", "5"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["w", "7"]}], 
   SuperscriptBox["v", "7"]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "14"], " ", "v"}], 
   SuperscriptBox["y", "4"]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "14"]}], 
   RowBox[{"w", " ", 
    SuperscriptBox["y", "4"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "14"], " ", "w"}], 
   RowBox[{"v", " ", 
    SuperscriptBox["y", "4"]}]], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["t", "14"], " ", "v", " ", 
   SuperscriptBox["y", "4"]}], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "14"], " ", 
    SuperscriptBox["y", "4"]}], "w"], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["t", "14"], " ", "w", " ", 
    SuperscriptBox["y", "4"]}], "v"]}]], "Output",
 CellChangeTimes->{{3.58258833015793*^9, 3.582588343772644*^9}}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell["\<\
Here we list the different lens indices of N=4 theory with su(3) Lie algebra. \
First, the compact way to write the full set of identities\
\>", "Text",
 CellChangeTimes->{{3.582588389789692*^9, 3.582588432037751*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nc", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ord", "=", "8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s", "=", 
   RowBox[{"GCD", "[", 
    RowBox[{"Nc", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"SU3r3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"ZSUn4", "[", 
          RowBox[{
           RowBox[{"k", " ", 
            RowBox[{"Nc", "/", "s"}]}], ",", 
           RowBox[{"l", " ", 
            RowBox[{"Nc", "/", "s"}]}], ",", "t", ",", "1", ",", "1", ",", 
           "1", ",", "Nc", ",", "r", ",", "ord"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", 
           RowBox[{"s", "-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "0", ",", 
           RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"t", "\[Rule]", 
         SuperscriptBox["x", 
          RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "FullSimplify"}], "//", 
     "Expand"}]}], ")"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.581951584452751*^9, 3.581951618136158*^9}, {
   3.581954328127694*^9, 3.581954330831229*^9}, {3.581956232413959*^9, 
   3.581956253613328*^9}, {3.581957160353221*^9, 3.5819571682064047`*^9}, {
   3.581958456031486*^9, 3.581958502711091*^9}, {3.581958741431026*^9, 
   3.581958753252973*^9}, {3.5819642824099493`*^9, 3.58196429092903*^9}, {
   3.581964329164112*^9, 3.5819643419846478`*^9}, {3.581964381391244*^9, 
   3.5819643875837803`*^9}, 3.58196443635728*^9, {3.581964467054021*^9, 
   3.58196446886057*^9}, {3.5819647478772583`*^9, 3.581964761859149*^9}, {
   3.582369548896982*^9, 3.582369620061942*^9}, {3.582369655789494*^9, 
   3.582369656053095*^9}, {3.582369738714284*^9, 3.582369739959592*^9}, {
   3.582494292794115*^9, 3.5824942930559998`*^9}, {3.5824943428961554`*^9, 
   3.582494396128907*^9}, {3.582498069572094*^9, 3.582498069683584*^9}, {
   3.5825016060366497`*^9, 3.5825016672968187`*^9}, {3.582501699839711*^9, 
   3.5825017044783792`*^9}, {3.582501776255096*^9, 3.582501813062519*^9}, {
   3.582502162194585*^9, 3.58250216231434*^9}, {3.5825884366274223`*^9, 
   3.582588457500607*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"4", "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"33", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "+", 
       RowBox[{"29", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"39", " ", 
        SuperscriptBox["x", 
         RowBox[{"8", "/", "3"}]]}]}], 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"8", "/", "3"}]]}]}], 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"8", "/", "3"}]]}]}]},
     {
      RowBox[{"3", "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"27", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["x", 
         RowBox[{"8", "/", "3"}]]}]}], "0", "0"},
     {
      RowBox[{"3", "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"27", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["x", 
         RowBox[{"8", "/", "3"}]]}]}], "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.582369583227056*^9, 3.582369620735099*^9}, 
   3.582369656682116*^9, 3.5823697410060863`*^9, {3.582494281383605*^9, 
   3.582494318523377*^9}, {3.582494348632284*^9, 3.5824943979688807`*^9}, 
   3.5824979612319508`*^9, 3.582498070572257*^9, {3.582501668421933*^9, 
   3.582501705276932*^9}, {3.582501787379552*^9, 3.582501814111186*^9}, {
   3.582502145734166*^9, 3.58250216970961*^9}, 3.582542871704171*^9, 
   3.5825441587249804`*^9, 3.582544467285585*^9, {3.58258844774382*^9, 
   3.582588460209104*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SU3r3", ".", 
     RowBox[{"A", "[", "s", "]"}]}], "-", 
    RowBox[{"Transpose", "[", 
     RowBox[{"SU3r3", ".", 
      RowBox[{"A", "[", "s", "]"}]}], "]"}]}], "//", "FullSimplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.5819645861682377`*^9, 3.581964595965712*^9}, {
  3.581964771115457*^9, 3.5819647762828817`*^9}, {3.582501712957052*^9, 
  3.582501715066104*^9}, {3.582501789718576*^9, 3.582501807859226*^9}, {
  3.5825019488787394`*^9, 3.582501951638603*^9}, {3.582588472295257*^9, 
  3.582588491476665*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5819645963635693`*^9, 3.581964695712315*^9, 3.581964776674706*^9, 
   3.5823152965613613`*^9, 3.582494285348534*^9, {3.5824943610005417`*^9, 
   3.582494400888008*^9}, {3.5825017090346317`*^9, 3.5825017157534857`*^9}, {
   3.582501794666771*^9, 3.582501815846231*^9}, {3.5825021457634974`*^9, 
   3.582502171072999*^9}, {3.582588467794777*^9, 3.58258849217214*^9}}]
}, Open  ]],

Cell[TextData[{
 "Next, we have the index of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"SU", "(", "3", ")"}], ")"}], "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " theory "
}], "Text",
 CellChangeTimes->{{3.582588503571612*^9, 3.582588533770727*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ISUdn", "[", 
   RowBox[{
   "1", ",", "0", ",", "t", ",", "1", ",", "1", ",", "1", ",", "Nc", ",", "r",
     ",", "ord"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.582542866634194*^9, 3.58254286673457*^9}, {
  3.582588526430176*^9, 3.582588526739749*^9}}],

Cell[BoxData[
 RowBox[{"4", "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["t", "2"]}], "+", 
  RowBox[{"33", " ", 
   SuperscriptBox["t", "4"]}], "+", 
  RowBox[{"29", " ", 
   SuperscriptBox["t", "6"]}], "+", 
  RowBox[{"39", " ", 
   SuperscriptBox["t", "8"]}]}]], "Output",
 CellChangeTimes->{3.582542876137578*^9, 3.5825441625955544`*^9, 
  3.582544470177464*^9, 3.5825885386697693`*^9}]
}, Open  ]],

Cell[TextData[{
 "The index of the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"SU", "(", "3", ")"}], ")"}], "1"], TraditionalForm]]],
 " theory"
}], "Text",
 CellChangeTimes->{{3.582588543215811*^9, 3.582588561164764*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ISUdn", "[", 
   RowBox[{
   "1", ",", "1", ",", "t", ",", "1", ",", "1", ",", "1", ",", "Nc", ",", "r",
     ",", "ord"}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.5825428825498543`*^9, 3.582542884893396*^9}, {
  3.582588565016124*^9, 3.582588566159257*^9}}],

Cell[BoxData[
 RowBox[{"4", "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["t", "2"]}], "+", 
  RowBox[{"33", " ", 
   SuperscriptBox["t", "4"]}], "+", 
  RowBox[{"29", " ", 
   SuperscriptBox["t", "6"]}], "+", 
  RowBox[{"39", " ", 
   SuperscriptBox["t", "8"]}]}]], "Output",
 CellChangeTimes->{3.5825428860711946`*^9, 3.582544164068989*^9, 
  3.582544471615788*^9, 3.582588567509509*^9}]
}, Open  ]],

Cell[TextData[{
 "The index of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"SU", "(", "3", ")"}], "/", 
      SubscriptBox["Z", "3"]}], ")"}], "0"], TraditionalForm]]],
 "theory"
}], "Text",
 CellChangeTimes->{{3.582588572854899*^9, 3.5825885859496527`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ISUdn", "[", 
    RowBox[{
    "3", ",", "0", ",", "t", ",", "1", ",", "1", ",", "1", ",", "Nc", ",", 
     "r", ",", "ord"}], "]"}], "//", "FullSimplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.582542890569317*^9, 3.582542904375681*^9}, {
  3.582588590310165*^9, 3.582588590707693*^9}}],

Cell[BoxData[
 RowBox[{"4", "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["t", "2"]}], "+", 
  RowBox[{"33", " ", 
   SuperscriptBox["t", "4"]}], "+", 
  RowBox[{"29", " ", 
   SuperscriptBox["t", "6"]}], "+", 
  RowBox[{"39", " ", 
   SuperscriptBox["t", "8"]}]}]], "Output",
 CellChangeTimes->{{3.582542893232567*^9, 3.582542906190118*^9}, 
   3.582544168905189*^9, 3.5825444732466288`*^9, 3.5825885935857887`*^9}]
}, Open  ]],

Cell[TextData[{
 "The index of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"SU", "(", "3", ")"}], "/", 
      SubscriptBox["Z", "3"]}], ")"}], "1"], TraditionalForm]]],
 "theory"
}], "Text",
 CellChangeTimes->{{3.5825886068484783`*^9, 3.5825886296282663`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ISUdn", "[", 
    RowBox[{
    "3", ",", "1", ",", "t", ",", "1", ",", "1", ",", "1", ",", "Nc", ",", 
     "r", ",", "ord"}], "]"}], "//", "FullSimplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.5825429149833097`*^9, 3.582542915087553*^9}, {
  3.5825886336756983`*^9, 3.582588634263053*^9}}],

Cell[BoxData[
 RowBox[{"4", "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["t", "2"]}], "+", 
  RowBox[{"33", " ", 
   SuperscriptBox["t", "4"]}], "+", 
  RowBox[{"29", " ", 
   SuperscriptBox["t", "6"]}], "+", 
  RowBox[{"39", " ", 
   SuperscriptBox["t", "8"]}]}]], "Output",
 CellChangeTimes->{3.582542916504574*^9, 3.5825441710377283`*^9, 
  3.582544474667891*^9, 3.582588636458673*^9}]
}, Open  ]],

Cell["\<\
etc. All these indices are equal as expected.\
\>", "Text",
 CellChangeTimes->{{3.58258864216061*^9, 3.582588652261239*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell["\<\
Here we have an example of a theory with two disjoint S-duality orbits, \
namely N=4 SYM with Lie algebra su(4).  To see this we set r=4,\
\>", "Text",
 CellChangeTimes->{{3.582588658024069*^9, 3.582588704051197*^9}, {
  3.582588744419117*^9, 3.582588757842626*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nc", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ord", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s", "=", 
   RowBox[{"GCD", "[", 
    RowBox[{"Nc", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"SU4r4", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"ZSUn4", "[", 
           RowBox[{"k", ",", 
            RowBox[{"l", " ", 
             RowBox[{"Nc", "/", "s"}]}], ",", "t", ",", "1", ",", "1", ",", 
            "1", ",", "Nc", ",", "r", ",", "ord"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", 
            RowBox[{"s", "-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "0", ",", 
            RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"t", "\[Rule]", 
          SuperscriptBox["x", 
           RowBox[{"1", "/", "3"}]]}], "}"}]}], "]"}], "//", "FullSimplify"}],
      "//", "Expand"}]}], ")"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.581951584452751*^9, 3.581951618136158*^9}, {
   3.581954328127694*^9, 3.581954330831229*^9}, {3.581956232413959*^9, 
   3.581956253613328*^9}, {3.581957160353221*^9, 3.5819571682064047`*^9}, {
   3.581958456031486*^9, 3.581958502711091*^9}, {3.581958741431026*^9, 
   3.581958753252973*^9}, {3.5819642824099493`*^9, 3.58196429092903*^9}, {
   3.581964329164112*^9, 3.5819643419846478`*^9}, {3.581964381391244*^9, 
   3.5819643875837803`*^9}, 3.58196443635728*^9, {3.581964467054021*^9, 
   3.58196446886057*^9}, {3.5819647478772583`*^9, 3.581964761859149*^9}, {
   3.582369548896982*^9, 3.582369620061942*^9}, {3.582369655789494*^9, 
   3.582369656053095*^9}, {3.582369738714284*^9, 3.582369739959592*^9}, {
   3.582494292794115*^9, 3.5824942930559998`*^9}, {3.5824943428961554`*^9, 
   3.582494396128907*^9}, {3.582498069572094*^9, 3.582498069683584*^9}, {
   3.5825016060366497`*^9, 3.5825016672968187`*^9}, {3.582501699839711*^9, 
   3.5825017044783792`*^9}, {3.582501822383769*^9, 3.582501849877659*^9}, {
   3.582501945496995*^9, 3.5825019456006413`*^9}, {3.582543715505486*^9, 
   3.582543716658037*^9}, {3.582543763591411*^9, 3.582543763805531*^9}, {
   3.582543808918726*^9, 3.5825438153343773`*^9}, {3.5825706390882998`*^9, 
   3.582570639817789*^9}, {3.582570698784089*^9, 3.582570698918366*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"10", "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"138", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "+", 
       RowBox[{"250", " ", 
        SuperscriptBox["x", "2"]}]}], 
      RowBox[{"8", "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"120", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "+", 
       RowBox[{"288", " ", 
        SuperscriptBox["x", "2"]}]}], 
      RowBox[{"9", "+", 
       RowBox[{"33", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"132", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "+", 
       RowBox[{"260", " ", 
        SuperscriptBox["x", "2"]}]}], 
      RowBox[{"8", "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"120", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "+", 
       RowBox[{"288", " ", 
        SuperscriptBox["x", "2"]}]}]},
     {
      RowBox[{"1", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["x", "2"]}]}], "0", "0", "0"},
     {
      RowBox[{"2", "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "-", 
       RowBox[{"38", " ", 
        SuperscriptBox["x", "2"]}]}], "0", 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "-", 
       RowBox[{"28", " ", 
        SuperscriptBox["x", "2"]}]}], "0"},
     {
      RowBox[{"1", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["x", "2"]}]}], "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.5825018587701*^9, {3.582502153247802*^9, 3.5825021644650383`*^9}, 
   3.582504526612356*^9, 3.5825430051207123`*^9, 3.582543732188004*^9, 
   3.582543772330743*^9, 3.5825438239441853`*^9, 3.582544198699445*^9, 
   3.5825445113838673`*^9, 3.582544739145176*^9, 3.582570648310512*^9, 
   3.582570713251864*^9, 3.5825887764584846`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SU4r4", ".", 
    RowBox[{"A", "[", "r", "]"}]}], "-", 
   RowBox[{"Transpose", "[", 
    RowBox[{"SU4r4", ".", 
     RowBox[{"A", "[", "r", "]"}]}], "]"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.5819645861682377`*^9, 3.581964595965712*^9}, {
  3.581964771115457*^9, 3.5819647762828817`*^9}, {3.582501712957052*^9, 
  3.582501715066104*^9}, {3.582501836109737*^9, 3.582501840875709*^9}, {
  3.5825019398949537`*^9, 3.5825019416939993`*^9}, {3.582570823869832*^9, 
  3.582570853120343*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5819645963635693`*^9, 3.581964695712315*^9, 3.581964776674706*^9, 
   3.5823152965613613`*^9, 3.582494285348534*^9, {3.5824943610005417`*^9, 
   3.582494400888008*^9}, {3.5825017090346317`*^9, 3.5825017157534857`*^9}, 
   3.582501861161565*^9, {3.582502153390465*^9, 3.58250216452411*^9}, 
   3.582504527302795*^9, 3.582544739644367*^9, 3.582570759958602*^9, 
   3.582570853873302*^9, 3.5825887769626513`*^9}]
}, Open  ]],

Cell[TextData[{
 "The lens index of the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"SU", "(", "4", ")"}], ")"}], "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " theory is "
}], "Text",
 CellChangeTimes->{{3.582588773648114*^9, 3.582588802764131*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ISUdn", "[", 
     RowBox[{
     "1", ",", "0", ",", "t", ",", "1", ",", "1", ",", "1", ",", "Nc", ",", 
      "r", ",", "ord"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"t", "\[Rule]", 
      SuperscriptBox["x", 
       RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "FullSimplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.582543004261258*^9, 3.582543035084299*^9}, {
  3.5825706520671787`*^9, 3.582570652560504*^9}}],

Cell[BoxData[
 RowBox[{"10", "+", 
  RowBox[{"30", " ", 
   SuperscriptBox["x", 
    RowBox[{"2", "/", "3"}]]}], "+", 
  RowBox[{"138", " ", 
   SuperscriptBox["x", 
    RowBox[{"4", "/", "3"}]]}], "+", 
  RowBox[{"250", " ", 
   SuperscriptBox["x", "2"]}]}]], "Output",
 CellChangeTimes->{{3.582543015397636*^9, 3.582543043775629*^9}, 
   3.582544203335578*^9, 3.5825445142343693`*^9, 3.582544744242016*^9, 
   3.582570658136238*^9, 3.58257072320159*^9, 3.582588821164278*^9}]
}, Open  ]],

Cell[TextData[{
 "This is different from the index of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"SU", "(", "4", ")"}], "/", 
      SubscriptBox["Z", "2"]}], ")"}], "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ,"
}], "Text",
 CellChangeTimes->{{3.5825888199375763`*^9, 3.582588847335887*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ISUdn", "[", 
     RowBox[{
     "2", ",", "0", ",", "t", ",", "1", ",", "1", ",", "1", ",", "Nc", ",", 
      "r", ",", "ord"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"t", "\[Rule]", 
      SuperscriptBox["x", 
       RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "FullSimplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.582543055476869*^9, 3.5825430555624638`*^9}, {
  3.582570658847752*^9, 3.582570659690551*^9}}],

Cell[BoxData[
 RowBox[{"11", "+", 
  RowBox[{"27", " ", 
   SuperscriptBox["x", 
    RowBox[{"2", "/", "3"}]]}], "+", 
  RowBox[{"150", " ", 
   SuperscriptBox["x", 
    RowBox[{"4", "/", "3"}]]}], "+", 
  RowBox[{"222", " ", 
   SuperscriptBox["x", "2"]}]}]], "Output",
 CellChangeTimes->{3.582543065969339*^9, 3.58254420889002*^9, 
  3.582544519948807*^9, 3.582544750146995*^9, 3.58257066611066*^9, 
  3.5825707352082853`*^9, 3.582588853756927*^9}]
}, Open  ]],

Cell[TextData[{
 "but equal to the lens index of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"SU", "(", "4", ")"}], "/", 
      SubscriptBox["Z", "2"]}], ")"}], "1"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.582588853612075*^9, 3.582588874798771*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ISUdn", "[", 
     RowBox[{
     "2", ",", "1", ",", "t", ",", "1", ",", "1", ",", "1", ",", "Nc", ",", 
      "r", ",", "ord"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"t", "\[Rule]", 
      SuperscriptBox["x", 
       RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "FullSimplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.5825430812963533`*^9, 3.582543083201028*^9}, {
  3.582570662797605*^9, 3.582570663741198*^9}}],

Cell[BoxData[
 RowBox[{"10", "+", 
  RowBox[{"30", " ", 
   SuperscriptBox["x", 
    RowBox[{"2", "/", "3"}]]}], "+", 
  RowBox[{"138", " ", 
   SuperscriptBox["x", 
    RowBox[{"4", "/", "3"}]]}], "+", 
  RowBox[{"250", " ", 
   SuperscriptBox["x", "2"]}]}]], "Output",
 CellChangeTimes->{3.58254309358298*^9, 3.582544214623034*^9, 
  3.5825445256305513`*^9, 3.582544755841404*^9, 3.582570672220305*^9, 
  3.5825707454643297`*^9, 3.5825888884824343`*^9}]
}, Open  ]],

Cell[TextData[{
 "and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"SU", "(", "4", ")"}], "/", 
      SubscriptBox["Z", "4"]}], ")"}], "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " "
}], "Text",
 CellChangeTimes->{{3.5825888861643553`*^9, 3.582588895713437*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ISUdn", "[", 
     RowBox[{
     "4", ",", "0", ",", "t", ",", "1", ",", "1", ",", "1", ",", "Nc", ",", 
      "r", ",", "ord"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"t", "\[Rule]", 
      SuperscriptBox["x", 
       RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "FullSimplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.582543110585058*^9, 3.582543111006867*^9}, {
  3.582570666742467*^9, 3.5825706679489183`*^9}}],

Cell[BoxData[
 RowBox[{"10", "+", 
  RowBox[{"30", " ", 
   SuperscriptBox["x", 
    RowBox[{"2", "/", "3"}]]}], "+", 
  RowBox[{"138", " ", 
   SuperscriptBox["x", 
    RowBox[{"4", "/", "3"}]]}], "+", 
  RowBox[{"250", " ", 
   SuperscriptBox["x", "2"]}]}]], "Output",
 CellChangeTimes->{3.582543125534959*^9, 3.582544222582942*^9, 
  3.582544533684844*^9, 3.582544763890274*^9, 3.5825706801251497`*^9, 
  3.582570759843544*^9, 3.5825889152987556`*^9}]
}, Open  ]],

Cell["\<\
etc. The same computation can be repeated with r=2:\
\>", "Text",
 CellChangeTimes->{{3.58258891126912*^9, 3.5825889285627117`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"r", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s", "=", 
   RowBox[{"GCD", "[", 
    RowBox[{"Nc", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"SU4r2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"ZSUn4", "[", 
           RowBox[{"k", ",", 
            RowBox[{"l", " ", 
             RowBox[{"Nc", "/", "s"}]}], ",", "t", ",", "1", ",", "1", ",", 
            "1", ",", "Nc", ",", "r", ",", "ord"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", 
            RowBox[{"s", "-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "0", ",", 
            RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"t", "\[Rule]", 
          SuperscriptBox["x", 
           RowBox[{"1", "/", "3"}]]}], "}"}]}], "]"}], "//", "FullSimplify"}],
      "//", "Expand"}]}], ")"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.581951584452751*^9, 3.581951618136158*^9}, {
   3.581954328127694*^9, 3.581954330831229*^9}, {3.581956232413959*^9, 
   3.581956253613328*^9}, {3.581957160353221*^9, 3.5819571682064047`*^9}, {
   3.581958456031486*^9, 3.581958502711091*^9}, {3.581958741431026*^9, 
   3.581958753252973*^9}, {3.5819642824099493`*^9, 3.58196429092903*^9}, {
   3.581964329164112*^9, 3.5819643419846478`*^9}, {3.581964381391244*^9, 
   3.5819643875837803`*^9}, 3.58196443635728*^9, {3.581964467054021*^9, 
   3.58196446886057*^9}, {3.5819647478772583`*^9, 3.581964761859149*^9}, {
   3.582369548896982*^9, 3.582369620061942*^9}, {3.582369655789494*^9, 
   3.582369656053095*^9}, {3.582369738714284*^9, 3.582369739959592*^9}, {
   3.582494292794115*^9, 3.5824942930559998`*^9}, {3.5824943428961554`*^9, 
   3.582494396128907*^9}, {3.582498069572094*^9, 3.582498069683584*^9}, {
   3.5825016060366497`*^9, 3.5825016672968187`*^9}, {3.582501699839711*^9, 
   3.5825017044783792`*^9}, {3.582501822383769*^9, 3.582501849877659*^9}, {
   3.582501945496995*^9, 3.5825019456006413`*^9}, {3.582543715505486*^9, 
   3.582543716658037*^9}, {3.582543763591411*^9, 3.582543763805531*^9}, {
   3.582543808918726*^9, 3.5825438153343773`*^9}, {3.5825706390882998`*^9, 
   3.582570639817789*^9}, {3.582570698784089*^9, 3.582570698918366*^9}, {
   3.582588946776692*^9, 3.582588955742456*^9}, {3.582589009222003*^9, 
   3.582589009349626*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"3", "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"27", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "+", 
       RowBox[{"27", " ", 
        SuperscriptBox["x", "2"]}]}], 
      RowBox[{"2", "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "+", 
       RowBox[{"46", " ", 
        SuperscriptBox["x", "2"]}]}]},
     {
      RowBox[{"1", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}], "-", 
       RowBox[{"19", " ", 
        SuperscriptBox["x", "2"]}]}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.582588967267663*^9, 3.582589018327004*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SU4r2", ".", 
    RowBox[{"A", "[", "r", "]"}]}], "-", 
   RowBox[{"Transpose", "[", 
    RowBox[{"SU4r2", ".", 
     RowBox[{"A", "[", "r", "]"}]}], "]"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.5819645861682377`*^9, 3.581964595965712*^9}, {
  3.581964771115457*^9, 3.5819647762828817`*^9}, {3.582501712957052*^9, 
  3.582501715066104*^9}, {3.582501836109737*^9, 3.582501840875709*^9}, {
  3.5825019398949537`*^9, 3.5825019416939993`*^9}, {3.582570823869832*^9, 
  3.582570853120343*^9}, {3.582589016198512*^9, 3.5825890202660637`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.582588998174157*^9, 3.582589020715*^9}}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell["\<\
Let us now quote the results for su(5) cases. Here the interesting choice is \
r=5:\
\>", "Text",
 CellChangeTimes->{{3.582589063005546*^9, 3.5825890649940977`*^9}, {
  3.58258937436615*^9, 3.582589408427114*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nc", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ord", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s", "=", 
   RowBox[{"GCD", "[", 
    RowBox[{"Nc", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"SU5r5", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"ZSUn4", "[", 
          RowBox[{
           RowBox[{"k", " ", 
            RowBox[{"Nc", "/", "s"}]}], ",", 
           RowBox[{"l", " ", 
            RowBox[{"Nc", "/", "s"}]}], ",", "t", ",", "1", ",", "1", ",", 
           "1", ",", "Nc", ",", "r", ",", "ord"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", 
           RowBox[{"s", "-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "0", ",", 
           RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"t", "\[Rule]", 
         SuperscriptBox["x", 
          RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "FullSimplify"}], "//", 
     "Expand"}]}], ")"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.581951584452751*^9, 3.581951618136158*^9}, {
   3.581954328127694*^9, 3.581954330831229*^9}, {3.581956232413959*^9, 
   3.581956253613328*^9}, {3.581957160353221*^9, 3.5819571682064047`*^9}, {
   3.581958456031486*^9, 3.581958502711091*^9}, {3.581958741431026*^9, 
   3.581958753252973*^9}, {3.5819642824099493`*^9, 3.58196429092903*^9}, {
   3.581964329164112*^9, 3.5819643419846478`*^9}, {3.581964381391244*^9, 
   3.5819643875837803`*^9}, 3.58196443635728*^9, {3.581964467054021*^9, 
   3.58196446886057*^9}, {3.5819647478772583`*^9, 3.581964761859149*^9}, {
   3.582369548896982*^9, 3.582369620061942*^9}, {3.582369655789494*^9, 
   3.582369656053095*^9}, {3.582369738714284*^9, 3.582369739959592*^9}, {
   3.582494292794115*^9, 3.5824942930559998`*^9}, {3.5824943428961554`*^9, 
   3.582494396128907*^9}, {3.582498069572094*^9, 3.582498069683584*^9}, {
   3.5825016060366497`*^9, 3.5825016672968187`*^9}, {3.582501699839711*^9, 
   3.5825017044783792`*^9}, {3.582501890538743*^9, 3.5825019183836946`*^9}, {
   3.582502016192711*^9, 3.582502018441059*^9}, {3.582589412630383*^9, 
   3.582589435957862*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"26", "+", 
       RowBox[{"132", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"576", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}]}], 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}]}], 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}]}], 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}]}], 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}]}]},
     {
      RowBox[{"25", "+", 
       RowBox[{"135", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"570", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}]}], "0", "0", "0", "0"},
     {
      RowBox[{"25", "+", 
       RowBox[{"135", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"570", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}]}], "0", "0", "0", "0"},
     {
      RowBox[{"25", "+", 
       RowBox[{"135", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"570", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}]}], "0", "0", "0", "0"},
     {
      RowBox[{"25", "+", 
       RowBox[{"135", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"570", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}]}], "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.582369583227056*^9, 3.582369620735099*^9}, 
   3.582369656682116*^9, 3.5823697410060863`*^9, {3.582494281383605*^9, 
   3.582494318523377*^9}, {3.582494348632284*^9, 3.5824943979688807`*^9}, 
   3.5824979612319508`*^9, 3.582498070572257*^9, {3.582501668421933*^9, 
   3.582501705276932*^9}, 3.5825019231397448`*^9, 3.582502008386614*^9, 
   3.58250209982425*^9, 3.5825894338022013`*^9, 3.5825894991792192`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SU5r5", ".", 
     RowBox[{"A", "[", "s", "]"}]}], "-", 
    RowBox[{"Transpose", "[", 
     RowBox[{"SU5r5", ".", 
      RowBox[{"A", "[", "s", "]"}]}], "]"}]}], "//", "FullSimplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.5819645861682377`*^9, 3.581964595965712*^9}, {
  3.581964771115457*^9, 3.5819647762828817`*^9}, {3.582501712957052*^9, 
  3.582501715066104*^9}, {3.582501899791696*^9, 3.582501915078435*^9}, {
  3.582502136675243*^9, 3.582502136859565*^9}, {3.582589440777193*^9, 
  3.582589446752817*^9}, {3.582589553848446*^9, 3.582589574118894*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.5819645963635693`*^9, 3.581964695712315*^9, 3.581964776674706*^9, 
   3.5823152965613613`*^9, 3.582494285348534*^9, {3.5824943610005417`*^9, 
   3.582494400888008*^9}, {3.5825017090346317`*^9, 3.5825017157534857`*^9}, 
   3.582502137217613*^9, 3.582589499676752*^9, {3.582589558437476*^9, 
   3.582589574470434*^9}}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell["\<\
Here we list different cases with su(6) Lie group. First set r=2:\
\>", "Text",
 CellChangeTimes->{{3.582589604672742*^9, 3.582589624724471*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nc", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ord", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s", "=", 
   RowBox[{"GCD", "[", 
    RowBox[{"Nc", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"SU6r2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"ZSUn4", "[", 
          RowBox[{
           RowBox[{"k", " ", 
            RowBox[{"Nc", "/", "s"}]}], ",", 
           RowBox[{"l", " ", 
            RowBox[{"Nc", "/", "s"}]}], ",", "t", ",", "1", ",", "1", ",", 
           "1", ",", "Nc", ",", "r", ",", "ord"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", 
           RowBox[{"s", "-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "0", ",", 
           RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"t", "\[Rule]", 
         SuperscriptBox["x", 
          RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "FullSimplify"}], "//", 
     "Expand"}]}], ")"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.581951584452751*^9, 3.581951618136158*^9}, {
   3.581954328127694*^9, 3.581954330831229*^9}, {3.581956232413959*^9, 
   3.581956253613328*^9}, {3.581957160353221*^9, 3.5819571682064047`*^9}, {
   3.581958456031486*^9, 3.581958502711091*^9}, {3.581958741431026*^9, 
   3.581958753252973*^9}, {3.5819642824099493`*^9, 3.58196429092903*^9}, {
   3.581964329164112*^9, 3.5819643419846478`*^9}, {3.581964381391244*^9, 
   3.5819643875837803`*^9}, 3.58196443635728*^9, {3.581964467054021*^9, 
   3.58196446886057*^9}, {3.5819647478772583`*^9, 3.581964761859149*^9}, {
   3.582369548896982*^9, 3.582369620061942*^9}, {3.582369655789494*^9, 
   3.582369656053095*^9}, {3.582369738714284*^9, 3.582369739959592*^9}, {
   3.582494292794115*^9, 3.5824942930559998`*^9}, {3.5824943428961554`*^9, 
   3.582494396128907*^9}, {3.582498069572094*^9, 3.582498069683584*^9}, {
   3.5825016060366497`*^9, 3.5825016672968187`*^9}, {3.582501699839711*^9, 
   3.5825017044783792`*^9}, {3.582501890538743*^9, 3.5825019183836946`*^9}, {
   3.582502016192711*^9, 3.582502018441059*^9}, {3.582502244034515*^9, 
   3.582502251266952*^9}, {3.582589633480908*^9, 3.582589643824725*^9}, {
   3.5825898222995*^9, 3.5825898234195766`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"4", "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}]}], 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}]}]},
     {
      RowBox[{"3", "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}]}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.582369583227056*^9, 3.582369620735099*^9}, 
   3.582369656682116*^9, 3.5823697410060863`*^9, {3.582494281383605*^9, 
   3.582494318523377*^9}, {3.582494348632284*^9, 3.5824943979688807`*^9}, 
   3.5824979612319508`*^9, 3.582498070572257*^9, {3.582501668421933*^9, 
   3.582501705276932*^9}, 3.5825019231397448`*^9, 3.582502008386614*^9, 
   3.58250209982425*^9, 3.582502428504218*^9, 3.582589819448794*^9, 
   3.582589851007937*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SU6r2", ".", 
     RowBox[{"A", "[", "s", "]"}]}], "-", 
    RowBox[{"Transpose", "[", 
     RowBox[{"SU6r2", ".", 
      RowBox[{"A", "[", "s", "]"}]}], "]"}]}], "//", "FullSimplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.5819645861682377`*^9, 3.581964595965712*^9}, {
  3.581964771115457*^9, 3.5819647762828817`*^9}, {3.582501712957052*^9, 
  3.582501715066104*^9}, {3.582501899791696*^9, 3.582501915078435*^9}, {
  3.582502136675243*^9, 3.582502136859565*^9}, {3.582502255231608*^9, 
  3.582502260663433*^9}, {3.5825896521038857`*^9, 3.582589663937468*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5819645963635693`*^9, 3.581964695712315*^9, 3.581964776674706*^9, 
   3.5823152965613613`*^9, 3.582494285348534*^9, {3.5824943610005417`*^9, 
   3.582494400888008*^9}, {3.5825017090346317`*^9, 3.5825017157534857`*^9}, 
   3.582502137217613*^9, 3.5825024336285152`*^9, 3.582589851470693*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[TextData[{
 "Next we compute the lens index on L(3,1)x",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["S", "1"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.5825897833282013`*^9, 3.582589809230331*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nc", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ord", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s", "=", 
   RowBox[{"GCD", "[", 
    RowBox[{"Nc", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"SU6r3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"ZSUn4", "[", 
          RowBox[{
           RowBox[{"k", " ", 
            RowBox[{"Nc", "/", "s"}]}], ",", 
           RowBox[{"l", " ", 
            RowBox[{"Nc", "/", "s"}]}], ",", "t", ",", "1", ",", "1", ",", 
           "1", ",", "Nc", ",", "r", ",", "ord"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", 
           RowBox[{"s", "-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "0", ",", 
           RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"t", "\[Rule]", 
         SuperscriptBox["x", 
          RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "FullSimplify"}], "//", 
     "Expand"}]}], ")"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.581951584452751*^9, 3.581951618136158*^9}, {
   3.581954328127694*^9, 3.581954330831229*^9}, {3.581956232413959*^9, 
   3.581956253613328*^9}, {3.581957160353221*^9, 3.5819571682064047`*^9}, {
   3.581958456031486*^9, 3.581958502711091*^9}, {3.581958741431026*^9, 
   3.581958753252973*^9}, {3.5819642824099493`*^9, 3.58196429092903*^9}, {
   3.581964329164112*^9, 3.5819643419846478`*^9}, {3.581964381391244*^9, 
   3.5819643875837803`*^9}, 3.58196443635728*^9, {3.581964467054021*^9, 
   3.58196446886057*^9}, {3.5819647478772583`*^9, 3.581964761859149*^9}, {
   3.582369548896982*^9, 3.582369620061942*^9}, {3.582369655789494*^9, 
   3.582369656053095*^9}, {3.582369738714284*^9, 3.582369739959592*^9}, {
   3.582494292794115*^9, 3.5824942930559998`*^9}, {3.5824943428961554`*^9, 
   3.582494396128907*^9}, {3.582498069572094*^9, 3.582498069683584*^9}, {
   3.5825016060366497`*^9, 3.5825016672968187`*^9}, {3.582501699839711*^9, 
   3.5825017044783792`*^9}, {3.582501890538743*^9, 3.5825019183836946`*^9}, {
   3.582502016192711*^9, 3.582502018441059*^9}, {3.58250226658495*^9, 
   3.582502272256456*^9}, {3.582589776056567*^9, 3.582589776492153*^9}, {
   3.5825898569313593`*^9, 3.5825898694170027`*^9}, {3.5825899841645737`*^9, 
   3.582589985860237*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"10", "+", 
       RowBox[{"33", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"159", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}]}], 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}]}], 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}]}]},
     {
      RowBox[{"9", "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"153", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}]}], "0", "0"},
     {
      RowBox[{"9", "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"153", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}]}], "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.582369583227056*^9, 3.582369620735099*^9}, 
   3.582369656682116*^9, 3.5823697410060863`*^9, {3.582494281383605*^9, 
   3.582494318523377*^9}, {3.582494348632284*^9, 3.5824943979688807`*^9}, 
   3.5824979612319508`*^9, 3.582498070572257*^9, {3.582501668421933*^9, 
   3.582501705276932*^9}, 3.5825019231397448`*^9, 3.582502008386614*^9, 
   3.58250209982425*^9, 3.582502740882462*^9, 3.582589865416896*^9, 
   3.582589981613052*^9, 3.5825901627147913`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SU6r3", ".", 
          RowBox[{"A", "[", "3", "]"}]}], "//", "FullSimplify"}], ")"}], "-", 
       
       RowBox[{"Transpose", "[", 
        RowBox[{"SU6r3", ".", 
         RowBox[{"A", "[", "3", "]"}]}], "]"}]}], ")"}], "//", 
     "FullSimplify"}], "//", "Expand"}], ")"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.5819645861682377`*^9, 3.581964595965712*^9}, {
  3.581964771115457*^9, 3.5819647762828817`*^9}, {3.582501712957052*^9, 
  3.582501715066104*^9}, {3.582501899791696*^9, 3.582501915078435*^9}, {
  3.582502136675243*^9, 3.582502136859565*^9}, {3.5825022766234217`*^9, 
  3.582502282431765*^9}, {3.582589876115758*^9, 3.5825898815476313`*^9}, {
  3.582590452838724*^9, 3.582590456635178*^9}, {3.582593438445416*^9, 
  3.582593531460039*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0"},
     {"0", "0", "0"},
     {"0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.5819645963635693`*^9, 3.581964695712315*^9, 3.581964776674706*^9, 
   3.5823152965613613`*^9, 3.582494285348534*^9, {3.5824943610005417`*^9, 
   3.582494400888008*^9}, {3.5825017090346317`*^9, 3.5825017157534857`*^9}, 
   3.582502137217613*^9, 3.582502888497884*^9, 3.582590163119266*^9, 
   3.582593325128333*^9, 3.582593387413713*^9, {3.5825934345048723`*^9, 
   3.582593531913416*^9}}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell["\<\
Finally we compute the su(6) lens indices with r=6:\
\>", "Text",
 CellChangeTimes->{{3.582589932398143*^9, 3.5825899619570436`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nc", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ord", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s", "=", 
   RowBox[{"GCD", "[", 
    RowBox[{"Nc", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"SU6r6", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"ZSUn4", "[", 
          RowBox[{
           RowBox[{"k", " ", 
            RowBox[{"Nc", "/", "s"}]}], ",", 
           RowBox[{"l", " ", 
            RowBox[{"Nc", "/", "s"}]}], ",", "t", ",", "1", ",", "1", ",", 
           "1", ",", "Nc", ",", "r", ",", "ord"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", 
           RowBox[{"s", "-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "0", ",", 
           RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"t", "\[Rule]", 
         SuperscriptBox["x", 
          RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "FullSimplify"}], "//", 
     "Expand"}]}], ")"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.581951584452751*^9, 3.581951618136158*^9}, {
   3.581954328127694*^9, 3.581954330831229*^9}, {3.581956232413959*^9, 
   3.581956253613328*^9}, {3.581957160353221*^9, 3.5819571682064047`*^9}, {
   3.581958456031486*^9, 3.581958502711091*^9}, {3.581958741431026*^9, 
   3.581958753252973*^9}, {3.5819642824099493`*^9, 3.58196429092903*^9}, {
   3.581964329164112*^9, 3.5819643419846478`*^9}, {3.581964381391244*^9, 
   3.5819643875837803`*^9}, 3.58196443635728*^9, {3.581964467054021*^9, 
   3.58196446886057*^9}, {3.5819647478772583`*^9, 3.581964761859149*^9}, {
   3.582369548896982*^9, 3.582369620061942*^9}, {3.582369655789494*^9, 
   3.582369656053095*^9}, {3.582369738714284*^9, 3.582369739959592*^9}, {
   3.582494292794115*^9, 3.5824942930559998`*^9}, {3.5824943428961554`*^9, 
   3.582494396128907*^9}, {3.582498069572094*^9, 3.582498069683584*^9}, {
   3.5825016060366497`*^9, 3.5825016672968187`*^9}, {3.582501699839711*^9, 
   3.5825017044783792`*^9}, {3.582501890538743*^9, 3.5825019183836946`*^9}, {
   3.582502016192711*^9, 3.582502018441059*^9}, {3.582502285632522*^9, 
   3.582502292344823*^9}, {3.582543520456683*^9, 3.5825435235100718`*^9}, {
   3.582543562069038*^9, 3.582543562207356*^9}, {3.5825890372256002`*^9, 
   3.5825890386323833`*^9}, {3.582589920837137*^9, 3.582589920922388*^9}, {
   3.582589968087923*^9, 3.582590002590213*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"80", "+", 
       RowBox[{"516", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"2568", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}]}], 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}]}], 
      RowBox[{"2", "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}]}], 
      RowBox[{"4", "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"42", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}]}], 
      RowBox[{"2", "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}]}], 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}]}]},
     {
      RowBox[{"75", "+", 
       RowBox[{"531", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"2520", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}]}], "0", "0", "0", "0", "0"},
     {
      RowBox[{"78", "+", 
       RowBox[{"522", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"2556", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}]}], "0", "0", 
      RowBox[{"3", "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}]}], "0", "0"},
     {
      RowBox[{"76", "+", 
       RowBox[{"528", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"2526", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}]}], "0", 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}]}], "0", 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}]}], "0"},
     {
      RowBox[{"78", "+", 
       RowBox[{"522", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"2556", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}]}], "0", "0", 
      RowBox[{"3", "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}]}], "0", "0"},
     {
      RowBox[{"75", "+", 
       RowBox[{"531", " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "+", 
       RowBox[{"2520", " ", 
        SuperscriptBox["x", 
         RowBox[{"4", "/", "3"}]]}]}], "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.5825909573224154`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SU6r6", ".", 
     RowBox[{"A", "[", "s", "]"}]}], "-", 
    RowBox[{"Transpose", "[", 
     RowBox[{"SU6r6", ".", 
      RowBox[{"A", "[", "s", "]"}]}], "]"}]}], "//", "FullSimplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.5819645861682377`*^9, 3.581964595965712*^9}, {
  3.581964771115457*^9, 3.5819647762828817`*^9}, {3.582501712957052*^9, 
  3.582501715066104*^9}, {3.582501899791696*^9, 3.582501915078435*^9}, {
  3.582502136675243*^9, 3.582502136859565*^9}, {3.582502295439891*^9, 
  3.5825022989908037`*^9}, {3.5825900057955523`*^9, 3.582590010920146*^9}, {
  3.582591125750621*^9, 3.582591131518055*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.5819645963635693`*^9, 3.581964695712315*^9, 3.581964776674706*^9, 
   3.5823152965613613`*^9, 3.582494285348534*^9, {3.5824943610005417`*^9, 
   3.582494400888008*^9}, {3.5825017090346317`*^9, 3.5825017157534857`*^9}, 
   3.582502137217613*^9, 3.58250414590914*^9, 3.582590958113779*^9, 
   3.5825933257800417`*^9}]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"SU", "(", "6", ")"}], ")"}], "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ":"
}], "Text",
 CellChangeTimes->{{3.5825900251520157`*^9, 3.5825900383432703`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ISUdn", "[", 
     RowBox[{
     "1", ",", "0", ",", "t", ",", "1", ",", "1", ",", "1", ",", "Nc", ",", 
      "r", ",", "ord"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"t", "\[Rule]", 
      SuperscriptBox["x", 
       RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "FullSimplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.5825900429558907`*^9, 3.582590043369259*^9}}],

Cell[BoxData[
 RowBox[{"80", "+", 
  RowBox[{"516", " ", 
   SuperscriptBox["x", 
    RowBox[{"2", "/", "3"}]]}], "+", 
  RowBox[{"2568", " ", 
   SuperscriptBox["x", 
    RowBox[{"4", "/", "3"}]]}]}]], "Output",
 CellChangeTimes->{3.58254355872362*^9, 3.582543712423973*^9, 
  3.582591340421443*^9}]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"SU", "(", "6", ")"}], "/", 
      SubscriptBox["Z", "2"]}], ")"}], "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ":"
}], "Text",
 CellChangeTimes->{{3.5825900596460752`*^9, 3.582590065322459*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ISUdn", "[", 
     RowBox[{
     "2", ",", "0", ",", "t", ",", "1", ",", "1", ",", "1", ",", "Nc", ",", 
      "r", ",", "ord"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"t", "\[Rule]", 
      SuperscriptBox["x", 
       RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "FullSimplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.58254357859161*^9, 3.582543578743355*^9}, {
  3.582590120235849*^9, 3.582590120715783*^9}}],

Cell[BoxData[
 RowBox[{"80", "+", 
  RowBox[{"516", " ", 
   SuperscriptBox["x", 
    RowBox[{"2", "/", "3"}]]}], "+", 
  RowBox[{"2568", " ", 
   SuperscriptBox["x", 
    RowBox[{"4", "/", "3"}]]}]}]], "Output",
 CellChangeTimes->{3.582591887266029*^9}]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"SU", "(", "6", ")"}], "/", 
      SubscriptBox["Z", "3"]}], ")"}], "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ":"
}], "Text",
 CellChangeTimes->{{3.582590070312573*^9, 3.5825900761832037`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ISUdn", "[", 
     RowBox[{
     "3", ",", "0", ",", "t", ",", "1", ",", "1", ",", "1", ",", "Nc", ",", 
      "r", ",", "ord"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"t", "\[Rule]", 
      SuperscriptBox["x", 
       RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "FullSimplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.5825435959816723`*^9, 3.582543596157583*^9}, {
  3.582590122452652*^9, 3.5825901233876133`*^9}}],

Cell[BoxData[
 RowBox[{"80", "+", 
  RowBox[{"516", " ", 
   SuperscriptBox["x", 
    RowBox[{"2", "/", "3"}]]}], "+", 
  RowBox[{"2568", " ", 
   SuperscriptBox["x", 
    RowBox[{"4", "/", "3"}]]}]}]], "Output",
 CellChangeTimes->{3.582592568943385*^9}]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"SU", "(", "6", ")"}], "/", 
      SubscriptBox["Z", "6"]}], ")"}], "0"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ":"
}], "Text",
 CellChangeTimes->{{3.5825900818426657`*^9, 3.582590088806452*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ISUdn", "[", 
     RowBox[{
     "6", ",", "0", ",", "t", ",", "1", ",", "1", ",", "1", ",", "Nc", ",", 
      "r", ",", "ord"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"t", "\[Rule]", 
      SuperscriptBox["x", 
       RowBox[{"1", "/", "3"}]]}], "}"}]}], "//", "FullSimplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.582543620060223*^9, 3.582543620668167*^9}, {
  3.582590125107526*^9, 3.582590125952895*^9}}],

Cell[BoxData[
 RowBox[{"80", "+", 
  RowBox[{"516", " ", 
   SuperscriptBox["x", 
    RowBox[{"2", "/", "3"}]]}], "+", 
  RowBox[{"2568", " ", 
   SuperscriptBox["x", 
    RowBox[{"4", "/", "3"}]]}]}]], "Output",
 CellChangeTimes->{3.582593324514789*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 5}]
}, Closed]]
}, Open  ]]
},
WindowSize->{1141, 655},
WindowMargins->{{123, Automatic}, {Automatic, 7}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 748, 18, 372, "Title"],
Cell[1330, 42, 2191, 49, 186, "Text"],
Cell[CellGroupData[{
Cell[3546, 95, 153, 2, 80, "Section"],
Cell[3702, 99, 908, 22, 112, "Text"],
Cell[4613, 123, 327, 7, 28, "Input"],
Cell[4943, 132, 3192, 90, 118, "Input"],
Cell[8138, 224, 325, 7, 28, "Input"],
Cell[8466, 233, 6870, 196, 222, "Input"],
Cell[15339, 431, 325, 7, 28, "Input"],
Cell[15667, 440, 1021, 21, 28, "Input"],
Cell[16691, 463, 344, 9, 28, "Input"],
Cell[17038, 474, 1071, 20, 28, "Input"],
Cell[18112, 496, 500, 13, 28, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[18649, 514, 568, 13, 50, "Section"],
Cell[19220, 529, 273, 9, 5, "Text"],
Cell[CellGroupData[{
Cell[19518, 542, 159, 2, 44, "Subsection"],
Cell[19680, 546, 272, 5, 28, "Input"],
Cell[19955, 553, 3559, 103, 144, "Input"],
Cell[23517, 658, 227, 5, 28, "Input"],
Cell[23747, 665, 3176, 65, 135, "Input"],
Cell[26926, 732, 4111, 101, 80, "Input"],
Cell[31040, 835, 249, 5, 28, "Input"],
Cell[31292, 842, 5965, 140, 238, "Input"],
Cell[37260, 984, 386, 8, 28, "Input"],
Cell[37649, 994, 2603, 62, 134, "Input"],
Cell[40255, 1058, 321, 7, 28, "Input"],
Cell[40579, 1067, 1381, 35, 52, "Input"],
Cell[CellGroupData[{
Cell[41985, 1106, 124, 2, 35, "Subsubsection"],
Cell[42112, 1110, 457, 9, 28, "Input"],
Cell[42572, 1121, 2623, 77, 78, "Input"],
Cell[45198, 1200, 378, 8, 28, "Input"],
Cell[45579, 1210, 5627, 123, 369, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51255, 1339, 217, 3, 44, "Subsection"],
Cell[51475, 1344, 232, 5, 28, "Input"],
Cell[51710, 1351, 336, 7, 28, "Input"],
Cell[52049, 1360, 2213, 61, 84, "Input"],
Cell[54265, 1423, 228, 5, 28, "Input"],
Cell[54496, 1430, 2300, 53, 63, "Input"],
Cell[CellGroupData[{
Cell[56821, 1487, 293, 4, 35, "Subsubsection"],
Cell[57117, 1493, 281, 6, 28, "Input"],
Cell[57401, 1501, 2712, 69, 75, "Input"],
Cell[60116, 1572, 399, 8, 28, "Input"],
Cell[60518, 1582, 12118, 263, 537, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[72685, 1851, 277, 8, 48, "Subsection"],
Cell[72965, 1861, 1741, 51, 169, "Text"],
Cell[74709, 1914, 146, 2, 63, "Input"],
Cell[74858, 1918, 4358, 108, 233, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79253, 2031, 273, 8, 46, "Subsection"],
Cell[79529, 2041, 1369, 48, 75, "Text"],
Cell[80901, 2091, 497, 12, 28, "Input"],
Cell[81401, 2105, 2565, 66, 156, "Input"],
Cell[83969, 2173, 271, 9, 10, "Text"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[84289, 2188, 564, 13, 50, "Section"],
Cell[84856, 2203, 273, 9, 5, "Text"],
Cell[CellGroupData[{
Cell[85154, 2216, 159, 2, 44, "Subsection"],
Cell[85316, 2220, 560, 15, 28, "Input"],
Cell[85879, 2237, 1436, 40, 52, "Input"],
Cell[87318, 2279, 342, 7, 28, "Input"],
Cell[87663, 2288, 1657, 39, 46, "Input"],
Cell[89323, 2329, 1220, 30, 28, "Input"],
Cell[90546, 2361, 3667, 79, 98, "Input"],
Cell[94216, 2442, 2346, 55, 96, "Input"],
Cell[96565, 2499, 1665, 39, 52, "Input"],
Cell[98233, 2540, 3630, 78, 98, "Input"],
Cell[101866, 2620, 3600, 77, 98, "Input"],
Cell[CellGroupData[{
Cell[105491, 2701, 149, 2, 35, "Subsubsection"],
Cell[105643, 2705, 1518, 34, 97, "Input"],
Cell[107164, 2741, 2376, 66, 84, "Input"],
Cell[109543, 2809, 7456, 153, 403, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[117048, 2968, 189, 3, 44, "Subsection"],
Cell[117240, 2973, 5797, 125, 347, "Input"],
Cell[123040, 3100, 273, 9, 5, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123350, 3114, 266, 3, 44, "Subsection"],
Cell[123619, 3119, 313, 6, 28, "Input"],
Cell[123935, 3127, 2506, 59, 140, "Input"],
Cell[126444, 3188, 2084, 46, 80, "Input"],
Cell[CellGroupData[{
Cell[128553, 3238, 94, 1, 35, "Subsubsection"],
Cell[128650, 3241, 8878, 193, 501, "Input"],
Cell[137531, 3436, 271, 9, 8, "Text"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[137851, 3451, 401, 10, 48, "Subsection"],
Cell[138255, 3463, 2685, 87, 372, "Text"],
Cell[140943, 3552, 2118, 51, 97, "Input"],
Cell[143064, 3605, 3055, 74, 199, "Input"],
Cell[146122, 3681, 1558, 38, 57, "Input"],
Cell[147683, 3721, 271, 9, 8, "Text"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[148003, 3736, 368, 10, 50, "Section"],
Cell[148374, 3748, 527, 13, 51, "Text"],
Cell[CellGroupData[{
Cell[148926, 3765, 1805, 39, 53, "Input"],
Cell[150734, 3806, 3453, 90, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154224, 3901, 883, 22, 35, "Input"],
Cell[155110, 3925, 786, 22, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155933, 3952, 783, 21, 35, "Input"],
Cell[156719, 3975, 786, 21, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157542, 4001, 782, 21, 35, "Input"],
Cell[158327, 4024, 806, 22, 32, "Output"]
}, Open  ]],
Cell[159148, 4049, 195, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[159368, 4057, 1410, 34, 53, "Input"],
Cell[160781, 4093, 4343, 126, 77, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165161, 4224, 1385, 29, 35, "Input"],
Cell[166549, 4255, 4017, 125, 100, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170603, 4385, 1238, 27, 35, "Input"],
Cell[171844, 4414, 3949, 124, 100, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175830, 4543, 1280, 27, 35, "Input"],
Cell[177113, 4572, 3946, 124, 100, "Output"]
}, Open  ]],
Cell[181074, 4699, 135, 3, 30, "Text"],
Cell[181212, 4704, 273, 9, 5, "Text"],
Cell[181488, 4715, 197, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[181710, 4723, 1442, 35, 56, "Input"],
Cell[183155, 4760, 4089, 119, 77, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187281, 4884, 1480, 36, 56, "Input"],
Cell[188764, 4922, 4056, 118, 77, "Output"]
}, Open  ]],
Cell[192835, 5043, 214, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[193074, 5051, 1849, 41, 53, "Input"],
Cell[194926, 5094, 685, 10, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195648, 5109, 1319, 34, 53, "Input"],
Cell[196970, 5145, 291, 5, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197298, 5155, 1370, 34, 53, "Input"],
Cell[198671, 5191, 265, 4, 28, "Output"]
}, Open  ]],
Cell[198951, 5198, 273, 9, 5, "Text"],
Cell[199227, 5209, 414, 7, 68, "Text"],
Cell[CellGroupData[{
Cell[199666, 5220, 1715, 39, 57, "Input"],
Cell[201384, 5261, 1728, 43, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203149, 5309, 1504, 36, 57, "Input"],
Cell[204656, 5347, 415, 6, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205108, 5358, 1452, 35, 57, "Input"],
Cell[206563, 5395, 117, 2, 28, "Output"]
}, Open  ]],
Cell[206695, 5400, 273, 9, 5, "Text"],
Cell[206971, 5411, 196, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[207192, 5419, 1566, 37, 57, "Input"],
Cell[208761, 5458, 1936, 53, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[210734, 5516, 1675, 38, 57, "Input"],
Cell[212412, 5556, 2034, 55, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[214483, 5616, 1555, 37, 57, "Input"],
Cell[216041, 5655, 140, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[216218, 5662, 1554, 37, 57, "Input"],
Cell[217775, 5701, 139, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217951, 5708, 1597, 37, 57, "Input"],
Cell[219551, 5747, 140, 2, 28, "Output"]
}, Open  ]],
Cell[219706, 5752, 273, 9, 5, "Text"],
Cell[219982, 5763, 273, 9, 5, "Text"],
Cell[220258, 5774, 194, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[220477, 5782, 1898, 48, 57, "Input"],
Cell[222378, 5832, 1576, 42, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223991, 5879, 1814, 46, 57, "Input"],
Cell[225808, 5927, 94, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225939, 5933, 1817, 46, 57, "Input"],
Cell[227759, 5981, 92, 1, 28, "Output"]
}, Open  ]],
Cell[227866, 5985, 273, 9, 5, "Text"],
Cell[228142, 5996, 273, 9, 5, "Text"],
Cell[228418, 6007, 553, 16, 32, "Text"],
Cell[CellGroupData[{
Cell[228996, 6027, 1737, 42, 57, "Input"],
Cell[230736, 6071, 1159, 35, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231932, 6111, 1357, 30, 53, "Input"],
Cell[233292, 6143, 1275, 37, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234604, 6185, 1866, 47, 57, "Input"],
Cell[236473, 6234, 383, 5, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[236893, 6244, 1762, 45, 57, "Input"],
Cell[238658, 6291, 94, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[238789, 6297, 1814, 46, 57, "Input"],
Cell[240606, 6345, 92, 1, 28, "Output"]
}, Open  ]],
Cell[240713, 6349, 273, 9, 5, "Text"],
Cell[240989, 6360, 618, 16, 51, "Text"],
Cell[CellGroupData[{
Cell[241632, 6380, 1286, 30, 53, "Input"],
Cell[242921, 6412, 3809, 114, 77, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[246767, 6531, 1393, 32, 53, "Input"],
Cell[248163, 6565, 3834, 115, 77, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252034, 6685, 2003, 49, 57, "Input"],
Cell[254040, 6736, 144, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[254221, 6743, 2010, 49, 57, "Input"],
Cell[256234, 6794, 94, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[256365, 6800, 2057, 50, 57, "Input"],
Cell[258425, 6852, 92, 1, 28, "Output"]
}, Open  ]],
Cell[258532, 6856, 273, 9, 5, "Text"],
Cell[258808, 6867, 223, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[259056, 6876, 1407, 32, 53, "Input"],
Cell[260466, 6910, 3142, 92, 77, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263645, 7007, 2327, 54, 75, "Input"],
Cell[265975, 7063, 140, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266152, 7070, 2375, 55, 75, "Input"],
Cell[268530, 7127, 94, 1, 28, "Output"]
}, Open  ]],
Cell[268639, 7131, 273, 9, 5, "Text"],
Cell[268915, 7142, 422, 10, 51, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[269374, 7157, 322, 10, 50, "Section"],
Cell[269699, 7169, 273, 9, 5, "Text"],
Cell[269975, 7180, 162, 3, 30, "Text"],
Cell[270140, 7185, 1547, 25, 63, "Input"],
Cell[271690, 7212, 288, 9, 31, "Text"],
Cell[CellGroupData[{
Cell[272003, 7225, 428, 8, 28, "Input"],
Cell[272434, 7235, 7592, 259, 182, "Output"]
}, Open  ]],
Cell[280041, 7497, 371, 12, 32, "Text"],
Cell[CellGroupData[{
Cell[280437, 7513, 511, 10, 28, "Input"],
Cell[280951, 7525, 7910, 264, 182, "Output"]
}, Open  ]],
Cell[288876, 7792, 389, 14, 32, "Text"],
Cell[CellGroupData[{
Cell[289290, 7810, 456, 9, 28, "Input"],
Cell[289749, 7821, 7880, 263, 182, "Output"]
}, Open  ]],
Cell[297644, 8087, 653, 16, 53, "Text"],
Cell[CellGroupData[{
Cell[298322, 8107, 1015, 30, 69, "Input"],
Cell[299340, 8139, 1991, 60, 51, "Output"]
}, Open  ]],
Cell[301346, 8202, 91, 1, 30, "Text"],
Cell[301440, 8205, 564, 15, 28, "Input"],
Cell[302007, 8222, 142, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[302174, 8229, 497, 11, 28, "Input"],
Cell[302674, 8242, 590, 13, 28, "Output"]
}, Open  ]],
Cell[303279, 8258, 273, 9, 5, "Text"],
Cell[303555, 8269, 133, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[303713, 8276, 2408, 52, 120, "Input"],
Cell[306124, 8330, 2941, 81, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[309102, 8416, 547, 12, 28, "Input"],
Cell[309652, 8430, 559, 12, 28, "Output"]
}, Open  ]],
Cell[310226, 8445, 132, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[310383, 8452, 309, 7, 28, "Input"],
Cell[310695, 8461, 14350, 495, 347, "Output"]
}, Open  ]],
Cell[325060, 8959, 334, 10, 32, "Text"],
Cell[CellGroupData[{
Cell[325419, 8973, 259, 6, 28, "Input"],
Cell[325681, 8981, 14351, 495, 347, "Output"]
}, Open  ]],
Cell[340047, 9479, 273, 9, 5, "Text"],
Cell[340323, 9490, 228, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[340576, 9498, 2373, 52, 120, "Input"],
Cell[342952, 9552, 3051, 86, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[346040, 9643, 591, 14, 28, "Input"],
Cell[346634, 9659, 650, 14, 28, "Output"]
}, Open  ]],
Cell[347299, 9676, 300, 10, 32, "Text"],
Cell[CellGroupData[{
Cell[347624, 9690, 307, 7, 28, "Input"],
Cell[347934, 9699, 390, 11, 32, "Output"]
}, Open  ]],
Cell[348339, 9713, 256, 9, 32, "Text"],
Cell[CellGroupData[{
Cell[348620, 9726, 310, 7, 28, "Input"],
Cell[348933, 9735, 388, 11, 32, "Output"]
}, Open  ]],
Cell[349336, 9749, 306, 11, 32, "Text"],
Cell[CellGroupData[{
Cell[349667, 9764, 350, 9, 28, "Input"],
Cell[350020, 9775, 415, 11, 32, "Output"]
}, Open  ]],
Cell[350450, 9789, 308, 11, 32, "Text"],
Cell[CellGroupData[{
Cell[350783, 9804, 354, 9, 28, "Input"],
Cell[351140, 9815, 388, 11, 32, "Output"]
}, Open  ]],
Cell[351543, 9829, 134, 3, 30, "Text"],
Cell[351680, 9834, 273, 9, 5, "Text"],
Cell[351956, 9845, 273, 9, 5, "Text"],
Cell[352232, 9856, 276, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[352533, 9865, 2562, 53, 124, "Input"],
Cell[355098, 9920, 3291, 97, 89, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[358426, 10022, 549, 12, 28, "Input"],
Cell[358978, 10036, 803, 17, 28, "Output"]
}, Open  ]],
Cell[359796, 10056, 298, 10, 32, "Text"],
Cell[CellGroupData[{
Cell[360119, 10070, 494, 14, 35, "Input"],
Cell[360616, 10086, 477, 12, 32, "Output"]
}, Open  ]],
Cell[361108, 10101, 358, 12, 32, "Text"],
Cell[CellGroupData[{
Cell[361491, 10117, 494, 14, 35, "Input"],
Cell[361988, 10133, 450, 12, 32, "Output"]
}, Open  ]],
Cell[362453, 10148, 344, 11, 32, "Text"],
Cell[CellGroupData[{
Cell[362822, 10163, 494, 14, 35, "Input"],
Cell[363319, 10179, 455, 12, 32, "Output"]
}, Open  ]],
Cell[363789, 10194, 325, 12, 32, "Text"],
Cell[CellGroupData[{
Cell[364139, 10210, 494, 14, 35, "Input"],
Cell[364636, 10226, 454, 12, 32, "Output"]
}, Open  ]],
Cell[365105, 10241, 142, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[365272, 10248, 2523, 51, 90, "Input"],
Cell[367798, 10301, 1497, 45, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[369332, 10351, 597, 12, 28, "Input"],
Cell[369932, 10365, 234, 7, 28, "Output"]
}, Open  ]],
Cell[370181, 10375, 273, 9, 5, "Text"],
Cell[370457, 10386, 223, 5, 30, "Text"],
Cell[CellGroupData[{
Cell[370705, 10395, 2374, 52, 120, "Input"],
Cell[373082, 10449, 3086, 89, 107, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[376205, 10543, 635, 14, 28, "Input"],
Cell[376843, 10559, 842, 19, 28, "Output"]
}, Open  ]],
Cell[377700, 10581, 273, 9, 5, "Text"],
Cell[377976, 10592, 155, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[378156, 10599, 2470, 53, 120, "Input"],
Cell[380629, 10654, 1385, 36, 51, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[382051, 10695, 637, 14, 28, "Input"],
Cell[382691, 10711, 486, 11, 28, "Output"]
}, Open  ]],
Cell[383192, 10725, 273, 9, 5, "Text"],
Cell[383468, 10736, 248, 7, 32, "Text"],
Cell[CellGroupData[{
Cell[383741, 10747, 2525, 54, 120, "Input"],
Cell[386269, 10803, 2171, 60, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[388477, 10868, 926, 23, 28, "Input"],
Cell[389406, 10893, 1030, 25, 63, "Output"]
}, Open  ]],
Cell[390451, 10921, 273, 9, 5, "Text"],
Cell[390727, 10932, 143, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[390895, 10939, 2622, 55, 120, "Input"],
Cell[393520, 10996, 4054, 127, 127, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[397611, 11128, 688, 15, 28, "Input"],
Cell[398302, 11145, 1010, 26, 28, "Output"]
}, Open  ]],
Cell[399327, 11174, 265, 9, 32, "Text"],
Cell[CellGroupData[{
Cell[399617, 11187, 445, 13, 35, "Input"],
Cell[400065, 11202, 300, 9, 32, "Output"]
}, Open  ]],
Cell[400380, 11214, 316, 11, 32, "Text"],
Cell[CellGroupData[{
Cell[400721, 11229, 491, 14, 35, "Input"],
Cell[401215, 11245, 254, 8, 32, "Output"]
}, Open  ]],
Cell[401484, 11256, 316, 11, 32, "Text"],
Cell[CellGroupData[{
Cell[401825, 11271, 496, 14, 35, "Input"],
Cell[402324, 11287, 254, 8, 32, "Output"]
}, Open  ]],
Cell[402593, 11298, 316, 11, 32, "Text"],
Cell[CellGroupData[{
Cell[402934, 11313, 492, 14, 35, "Input"],
Cell[403429, 11329, 254, 8, 32, "Output"]
}, Open  ]],
Cell[403698, 11340, 271, 9, 10, "Text"]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

